Species Scale in Diverse Dimensions

In a quantum theory of gravity, the species scale $\Lambda_s$ can be defined as the scale at which corrections to the Einstein action become important or alternatively as codifying the "number of light degrees of freedom", due to the fact that $\Lambda_s^{-1}$ is the smallest size black hole described by the EFT involving only the Einstein term. In this paper, we check the validity of this picture in diverse dimensions and with different amounts of supersymmetry and verify the expected behavior of the species scale at the boundary of the moduli space. This also leads to the evaluation of the species scale in the interior of the moduli space as well as to the computation of the diameter of the moduli space. We also find evidence that the species scale satisfies the bound $\big|{\nabla \Lambda_s \over \Lambda_s} \big|^2\leq {1\over d-2}$ all over moduli space including the interior.

==> anc/species_5d_example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    164478,       3712]
NotebookOptionsPosition[    156304,       3566]
NotebookOutlinePosition[    156663,       3582]
CellTagsIndexPosition[    156620,       3579]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[Cell[BoxData[
 FormBox[
  SubscriptBox["X", 
   RowBox[{"(", 
    RowBox[{"2", ",", "86"}], ")"}]], 
  TraditionalForm]],ExpressionUUID->"e21c0215-23c3-454a-ae78-8c923d4491b7"]], \
"Section",
 CellChangeTimes->{{3.90525447722153*^9, 
  3.905254486433011*^9}},ExpressionUUID->"7f353550-1904-4958-9188-\
d56547fbfcfb"],

Cell[BoxData[
 RowBox[{"ClearAll", "[", 
  RowBox[{
  "F0I", ",", "F0II", ",", "F1", ",", "Species", ",", "desPoint", ",", "xdes",
    ",", "Xdes", ",", "Ydes", ",", "\[Lambda]sp", ",", "XrepI", ",", "XrepII",
    ",", "YrepI", ",", "G", ",", "gijII", ",", "XIparam", ",", "YIparam", ",",
    "Kpot", ",", "Kij", ",", "rep", ",", "gij", ",", "KpotII", ",", "KijII", 
   ",", "repII"}], "]"}]], "Input",
 CellChangeTimes->{{3.9052554302538643`*^9, 3.9052554647205544`*^9}, {
  3.905937402070085*^9, 3.905937405537682*^9}, {3.905938154796859*^9, 
  3.905938204146365*^9}},
 CellLabel->
  "In[1207]:=",ExpressionUUID->"c289917f-17cc-48d8-9ad3-770439169c31"],

Cell[CellGroupData[{

Cell["Geometric data", "Subsection",
 CellChangeTimes->{{3.9052552865826073`*^9, 
  3.905255292677382*^9}},ExpressionUUID->"59c4bccb-529f-4dfa-905c-\
e05b75237187"],

Cell["prepotential", "Text",
 CellChangeTimes->{{3.905258644761894*^9, 
  3.905258645787305*^9}},ExpressionUUID->"e54c939a-88de-4e6c-ab89-\
15c6a5fc2d71"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"F0I", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"5", "/", "6"}], 
     RowBox[{"X", "^", "3"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"X", "^", "2"}], "Y"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F0II", "[", 
    RowBox[{"X_", ",", "Y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"5", "/", "6"}], 
     RowBox[{"X", "^", "3"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"X", "^", "2"}], "Y"}], "-", 
    RowBox[{
     RowBox[{"16", "/", "6"}], 
     RowBox[{"Y", "^", "3"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9052546611011353`*^9, 3.905254663683558*^9}, 
   3.9052551955486794`*^9, {3.905255412152164*^9, 3.905255412314115*^9}},
 CellLabel->
  "In[1208]:=",ExpressionUUID->"5b4cd243-5960-4e05-9b9b-286a4d44f982"],

Cell["parameterization with restriction to the F=1 slice", "Text",
 CellChangeTimes->{{3.905258648792121*^9, 
  3.9052586571488867`*^9}},ExpressionUUID->"0fe33672-c63c-4f42-b8cd-\
b5ff0fbd268f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"XrepI", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"F0I", "[", 
        RowBox[{"X", ",", "Y"}], "]"}], "\[Equal]", "1"}], ",", "X"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XrepII", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"F0II", "[", 
        RowBox[{"X", ",", "Y"}], "]"}], "\[Equal]", "1"}], ",", "X"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YrepI", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"F0I", "[", 
        RowBox[{"X", ",", "Y"}], "]"}], "\[Equal]", "1"}], ",", "Y"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9052551989364367`*^9, 3.905255226735565*^9}, {
  3.9052570117287073`*^9, 3.905257021803447*^9}},
 CellLabel->
  "In[1210]:=",ExpressionUUID->"8e87c4a8-3e38-4a19-8fca-9be7d408413a"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"XIparam", "[", "x_", "]"}], ":=", 
   RowBox[{"Exp", "[", 
    RowBox[{
     RowBox[{"-", "x"}], "/", 
     RowBox[{"Sqrt", "[", "3", "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"YIparam", "[", "x_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Y", "/.", "YrepI"}], "/.", 
    RowBox[{"{", 
     RowBox[{"X", "\[Rule]", 
      RowBox[{"XIparam", "[", "x", "]"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YIparam", "[", "x", "]"}], "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.90526554383465*^9, 3.905265546882134*^9}, {
  3.9052699796643963`*^9, 3.905269986365152*^9}, {3.905423356422886*^9, 
  3.905423383541773*^9}},
 CellLabel->
  "In[1213]:=",ExpressionUUID->"dd761e10-b925-45e7-8937-9f22df16a4f6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   RowBox[{"-", 
    FractionBox["x", 
     SqrtBox["3"]]}]], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "5"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       SqrtBox["3"], " ", "x"}]]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.905269983940502*^9, 3.905269986712616*^9}, 
   3.905272243163623*^9, {3.905423339142055*^9, 3.905423384026168*^9}, 
   3.90551483431485*^9, 3.905934691105238*^9, 3.905935170808074*^9, 
   3.905935901100171*^9, 3.905935938423546*^9, 3.90593744374052*^9, 
   3.9059382079193172`*^9},
 CellLabel->
  "Out[1215]=",ExpressionUUID->"1a0ddc9a-5c96-4bcb-a70e-c9373721fb4a"]
}, Open  ]],

Cell["\<\
metric (pull-back metric onto F=1 slice using XIparam and YIparam becomes \
flat)\
\>", "Text",
 CellChangeTimes->{{3.905269590661488*^9, 3.905269591203182*^9}, {
  3.9052699935344887`*^9, 3.9052700163133383`*^9}, {3.905514859270564*^9, 
  3.905514862441951*^9}},ExpressionUUID->"5a50817a-2395-4d79-b19f-\
4133c3e6180d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coord", "=", 
   RowBox[{"{", 
    RowBox[{"X", ",", "Y"}], "}"}]}], ";"}]], "Input",
 CellLabel->
  "In[1216]:=",ExpressionUUID->"c89718fd-a321-4cf9-86ec-f93fe5e9efb2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Kpot", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"F0I", "[", 
      RowBox[{"X", ",", "Y"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kij", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"Kpot", ",", 
      RowBox[{"{", "coord", "}"}], ",", 
      RowBox[{"{", "coord", "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.905269593227162*^9, 3.9052696581911173`*^9}},
 CellLabel->
  "In[1217]:=",ExpressionUUID->"22956463-8b94-429f-ad5d-c2422276af9b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"rep", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"XIparam", "[", "x", "]"}], ",", "x"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"YIparam", "[", "x", "]"}], ",", "x"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"gij", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"rep", ".", "Kij", ".", "rep"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "\[Rule]", 
       RowBox[{"XIparam", "[", "x", "]"}]}], ",", 
      RowBox[{"Y", "\[Rule]", 
       RowBox[{"YIparam", "[", "x", "]"}]}]}], "}"}]}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.9052697276937838`*^9, 3.9052698586833076`*^9}},
 CellLabel->
  "In[1219]:=",ExpressionUUID->"f24b419a-598f-496f-a0df-9b0b476ee85f"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{{3.905269839129261*^9, 3.9052698590098143`*^9}, 
   3.905272247458359*^9, 3.905423393624165*^9, 3.905514839901802*^9, 
   3.9059346952709846`*^9, 3.905935184296815*^9, 3.905935942263829*^9, 
   3.905937452258005*^9, 3.90593821255014*^9},
 CellLabel->
  "Out[1220]=",ExpressionUUID->"811aea2f-ba25-4490-b86e-8e3c055a1649"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Kahler cones and the codim-1 field space", "Subsection",
 CellChangeTimes->{{3.905255305956273*^9, 
  3.9052553189181967`*^9}},ExpressionUUID->"9eac6f0c-71d8-4a95-9e67-\
8ace8b36c24c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"lineStyle", "=", 
   RowBox[{"{", 
    RowBox[{"Thick", ",", "Black", ",", "Dashed"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "3"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"X286ConifoldModuli", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "\[LessEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{"4", "X"}], "\[GreaterEqual]", 
        RowBox[{"-", "Y"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"X", ",", 
        RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", "0", ",", "3"}], "}"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "50"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "3"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", 
         RowBox[{"Opacity", "[", "0.25", "]"}]}], "]"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line"}], 
        "}"}]}]}], "]"}], ",", 
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{"Y", "\[GreaterEqual]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"X", ",", 
        RowBox[{"-", "1"}], ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", "0", ",", "3"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Blue", ",", 
         RowBox[{"Opacity", "[", "0.25", "]"}]}], "]"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"X", "/.", "XrepI"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", "0", ",", "10"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Blue"}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "100"}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{"X", "/.", "XrepII"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]]}]]}], ",", "0"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], "Y"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", 
        RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Dashed", ",", "Black"}], "}"}]}]}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.898032590209709*^9, 3.898032655319065*^9}, {
  3.898032693749917*^9, 3.8980326990607357`*^9}, {3.9043497501308193`*^9, 
  3.904349849429229*^9}, {3.904349907171275*^9, 3.904350098757436*^9}, {
  3.905255257938871*^9, 3.905255268786359*^9}, {3.905265775306333*^9, 
  3.905265778212709*^9}, {3.9059483060860662`*^9, 
  3.905948307841991*^9}},ExpressionUUID->"97f4330c-96b7-4f15-b5b8-\
e21c2836a64e"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxdm3k81dkbx6+9VJjSQk1atGjBTKaiyfcaLZSklLRpUdKihRYtWhRKWdKi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     "], {{
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.25], EdgeForm[
        None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmgf8n9MVxt/33j+J2MQOYtSMVbVnBEFKam8SEaPE3jMkdoiE2MQoURFb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           "]], 
          PolygonBox[CompressedData["
1:eJwtl3f4j1UYxs97zs9OSKJhpkESDVFkJkSJlFWkRamUZFRGMlKhMrIamlKR
UAklskcpFVe4khmy0kDjc3f//rivc9/Pc877fd9znnG+5bs80Or+GEI4CHLA
FSmEWqAR/PoshJY4HwJH0b+Cy/HVTPbVQ98L7w5uQ3dC/8J4EfPnwauD8fjG
gb7wUvh64HsQHEHn1zOxVUcvDZ6zE30h+n14AbAKfSl6e7DtK/Rl6B3w2eBa
eDOgb/gFdIWcyofMz/w9exmHYMuvdegNjDXQO4PfcTr8nejf+hO04V1vBC3h
bZnbF98fjBXB39g+Rq+FFw623Y3uCX5H/wZuZW0n0BFfG/Rt8M6gfbDtdngX
cBP6FPTVrG0EoGEPeE/fDipgKIjuDr8PHILn1ZnArwMp93u3M68KenXwM2bC
Z4CTgp/RHt4ueq3O+BZ4R5Av+JmteFDr5G9tjt7KWBP/7uAz6QzvFH1Wh8E+
/NXQn8NvALfDu0S/q85UwfRA9Fz9xibmX47eFbzmiGJH34/9KbADXBn97TrD
3eiq0Wd7OmgKb5J7vprTkrXNwcLgZ9yD497ob8sDXsI3BQyAn4F/Nr454OzM
e6Kz64M+HnyG69CPov+BFwFVWfsDtlqKLcafwST8ZRifxlYNf3XQAl0bfSG8
SjJvhu1m5pYg8BbAD2BrgK8+aKL9wrYNvMicMxWX2M7Hd15ybBbEVhl+QfKz
amJ7irl5ot+lcOZYawj2B8eccrMu2Buco98wZ6Dig7Es+lyedU7ys5pg+xYM
VjwwVsBWF1+95HdTzl+C7+LceFRMnY2vYvLaS9FbGF/AfxpjZ/RmxtHo4owd
0F8wdwl4HL0SfRa8NGisuEE3hjcECxR72A7Br07mwzPv/XCeVyj3DOrpbDPX
nn3gAHxsdC3RGR9hfBm9Bv4O6Jb8TnqXTow34GsVvVY50xzeIjp3FFO9MD4M
uimWmf8Rxrng5OCY2YDvbXR57RuYBn8DvBtsa4K/qWpG5jO+H34fuCO4JuZn
bm30RvR87S/84uTaqRi6VmednHt6RmPmX5ObDzqDjYo7vQ9jHdU35t6dXGtv
xfaccj36W0uAO/HdlexTzbkRX+voWqg9+Abfa+iy+J8Ar8NfBdODbUfBVNW4
YFtB1SfWbAo+s7LwMsmxoDMdCx8D+uvb0R3hHZJrQ1H0YngefvyZzDGh2twt
OjdUo+fBPwXnZN7zAvjXJdfSUdgK5ThHlZvPMZ7G3Fn4f0IvVz2GfwQmw/vi
nwOfm8zHYXsT/hbohR6BnqbzBKODbTPhM5Ln9ka/B38/mWtOsRzHvGJ9ovaM
3x+knMycQ6ptqmmqZapxLZJjWrHcBnyPfzP6SfU1MExzFW/wJcG9aA96WOae
NBE9AZTOXHNOwbcLDIXXB+PxjYuubaohI6JrhGqDYqR4jmuWatUU/R6+odG1
RTnVG/4IOBZcA9VLt/L8IZl7ajF48eTf+hg9AH9/1d/MNaVfdE9UL1TNVG9W
jig31KO/Q/8Q/a2zVJ/w9UzOLeVE4RzXINWeMYyldFfAvw29AoyGjwJ94N3x
Pwsfmcx7YvsbPgLco28UkvdUeylbP/ij4M7MOa1epjWaq572ZnQOKPbLgQnw
iaBH5hieDJ+k8wq2PQ9/ITm29U5FWN9bNUa1DrwCfxU8lHnNa/CpybEm2+Pw
x7Q++J2KsX4Aegt6MRik3Enmd+E/Dh+YzEcoP5N7hnpFT8a1yTmi3JiGbRV6
pWIaPhDbcviKZD5VOQb/JHlv+2FbDf9SvwkfpLzKcY1RbRmfOVc/TZ6rnF2a
XNNVy7VmqGIl+Sy6qlYnv7PeVTE9WHuX7NM3K5aLR7+7Ynohvs+0J5lzdhH8
8+R3le1f9WJwHvpK9AmdXzSviO356JqnWqce1Ie1RaPPQns6HV0CvSy4RtTR
fkXXXtWwiI6q8YpVxT86n2pQcI3ugT4ZvSj4jM+NrgHKfdkqReeYcuv/30Bv
U89ULKOPRTeWOQwbwHb4z+r3wXPUO96Kjj31kL3qRbpfKJewfcjvl4yubcqJ
H1U/QDV9r3pS9JnprPTO5aJzSrmk39zF2Cv6LlsI7FfvA2cF53B7nt8u+W7a
Hn0zvG0y1513v3IuunbrjjoL/kH0s1QzGkT3ZPUS3UFKsrYUaKT6ht6jmI9u
XvrN0tE1XLV7RnCt2YitauaasxW+JXrv9I0LdFb6/eCesCm6pqiWaM1O+I7o
u6F+Y73yGVRRb9Gew7+N3ivZFik2FE+Zn1lY56v+i66MLpFc81TrGmSuxacm
c9Xkz1j7V+67f62aij6cm3u6c2S6KyWftWKqKLxI8l7oN9Qr/lGfyNwzRqFH
Rt/9dWc6Cv8d1IKXD77bXpfcO3TH/RPfH9GxrzlHou94utvpmYfRh6LX1kAf
gB+M5oqp8jyrXPJ/Mf0HKgTPr56Jvgqdo/4M6mTOOfWqdayvnLlnvQL/LfPd
SneCZejj6Jnw9WAJerG+J3iPr4LXjr5f6U56TDUkeu+0Jh/Pz5u89/rN1fhW
RZ9dJfRX8DWKueB3UO8rmPyu6oEJX4Hk3NU3nAE/PfluqRjcrX4anUvKuROq
mdHvqmeugK+M/i29s+7qN0X/d9Cd/T/fH844
           "]]}]}, {}, {}, {}, {}}, 
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJwl1nfcVmMYB/DnrVfRkBbSFiVKSyi0RGloKKUU7V1SoTLam5amaA+jCG1N
7UWJ0DCSdtGe8r0+/fH9/O77ep73Puc55zr3efM27VS7Y1IikaiXIpHYIqcz
g5nMYjZz2JYykdjMFjawiY2kSk4kVsnVLGclK0hWXyQX8zULWUBK9c/lF3zG
POaSQn2O/JiZzGYWSerT5HQmM5UpJNQ/kJMYz0QmcJ33GcNIRjOK/xjOCIbx
Hu9ylf4MoA/96Mtl3uQtutOTHlyiK93oTBde5SId6Ehb2tOOC7SiNc1pSQvO
8zJNaMRLNOYcL9CA56lPPc5Sh7rU4jlqc5oqVKUSz1CZfyhPBcpQjrKcohSl
eZhHeYSTFKcERShGUU5QiMIU5AHu5zj3kp+7uYd8HCMXuclOTnJwlGzcxe3c
yR0cJgO3kY5bSc/fpCI1KbmJZA7GvdSr17nCNa7yV1xreZGznOccB9T/lac5
yT+c4s84J3mMQxzhMH+oH4j1+D2+F7UYq++Xv7GHfexlv/ou+SM7+IGd8Zn6
FrmVjWxmU/yt+rdyLatYw2p+Vf9GLmcJy1jKL+oL5SK+YgFf87P65/ILPmMe
c9mt3lQ2owmdeYWfosfkyzSmEx3Zpf6ibERDOtA+fkP0oWxAfdrRNn5j9KXM
mnxjz6hLG7KYt5bfR2/KOpSnNrVoybPU4AmqU40WVOYZSlOJp2lOcUpwFzdb
f6ONKrXMZl4o7pH5JioaP0UpHuOg2maqGFflccpQllepGX3g83KyAk/ShVZ8
5/xvcYzt0Te+Myl6R34oszOZM+YfRZ/JKTIH06LfzKfKGUyPXrDGLDmbmXzM
nOgV9YfkFt9P41jnZWHzv+VWPjH+lK5045DaNuYbf8lrvM4bbFdfLC/I7rIH
PeN3mKe1dk7ji8Yr5CW5UuZiPZfN18krcoPMHetxNY4X9zLWYZ/z3R09F30U
vRp9yW/qJeN7vp/Osa7JB80Pyx0cjN/Em7zFEbWdHDc+wdu8Q6+4Vupn5H+y
t+xD3+hP8/TWzmN83fiSTMS5k5ck55AUNZlCpoj9SN4S+0b0jUxLGg6Ricxk
JCtZOBJ7YdwX69/qWMnGRThq/hN5fJ6Xfmr9Oaa2mwJq9zFAbSCD4hrFNYj9
yngwQxga10s9g7XzGafiodjbZMnYO6NH5c3Rv9F/8YzE/iorxrlHj8qneSr6
kuo8SzVqUoMzsZfH/XGs2xwrrXFRjpvvoWE86wxTezfugdpemqo14z214YyI
e67eJvZk45GMYjT71TNaO79xejrFni1fkQWiL2M/jx6NPT16NK5R3Oe45nHP
ZW96cYVBDGYgQxnCtXgvRX85VibHymRcjJPmvzPW5+N4X20Mp9T+iGdU7SPG
qo1jPH+qz4h7bjyBiXzAAfXM1i5onIVPoh/iuYv3Wzxn8Z6S8+M9Jb+Kd59c
Gu8uuST2a5bFvbbOt3Ita1jPOrbGb0268X/V/x+WP1A=
        "]]}}], {}}, {
    GraphicsComplexBox[CompressedData["
1:eJxd2Ht0k2cdwPH0QulhRjeKqKlHZbD2HfNMnKYwoBcWhpxthVgncnSLpRWE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     "], {{
       {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[0.25], EdgeForm[
        None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxNmQnYj8UaxmdKFFH2iPSVfS1kCUUoIrLv9FkjUVK0qBQJyZad6FiOUlGR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           "]], PolygonBox[CompressedData["
1:eJwt1OVaVUEYxfE9R+zWK/BSEEVBDODxBvxkgmJ3d4BY2Ind3d3d3ajY3f1f
z6wPv2f2PjPnnD3vu2Y36VCYV5BKkiQHaVgSkmQZOiIdx3ACfdASt3AHQ5CD
C7iEAcjGdzTiBxcyTsAmbEEBmuE0zqIfsrACq9AZTbEH+1CETBzEYfRCC2zH
TnRHc6zFenRFBu7jIYahNRrwLK8YR2M+UtyXM3ZCMdb4GfTfXfARnzEOuXiO
lxiFtniDdxiDdviGH95rHrZ5z9prIdL4vw2M3TAVN3EVrTAYVZnf6rWlqMBT
jEAbbPQeM/wbVVi/2s9agpXeU7Fr+Bt/MQn5WB5iT9O95+qs3c/YE9Nxyj1W
b/vigHuQ6TVH3QPVvjdq8P0jvp6BpViM9iFmpibzJ/1bM1Gb+8uMA1GG3e6h
etcDV0LMULbXVGP9Ls9NQy3uzzH2xyycDzFDWf5MtbyOQa7pOteoxJnY4RqX
OjP3QsywsjsUdZm76+s5eBxihpSd4SFm+Qvj+BAzXY/7R56bi1/OgHo/EZXu
oXo3EvVZ/8zX8/A6xEwpS8pkHeZvOAuz8SHEjClbY/E1xEzm+hkasv695xZg
c4gZU7Z0xq655mWuyRn3RL3QmdvrGqu2OmOHnAllQWesMdc/vZdFCNz/Y5yM
KUhSMWP5/uyie6Te6B1w3BlRNvTOeBviGdTZ05m57T1rr3qHvHCNVBudsQfu
iXqhM/zJe9ZedSafuAeqvc7IHz+znlWZ/w+nOKbu
           "]]}]}, {}, {}, {}, {}}, 
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       LineBox[CompressedData["
1:eJwt0ukylXEAx/FznGM71rgB7uCQElrOJRjD+8YFyCW4AtMlqJQlItFiKUqb
ikMUlVIiRNGeLR+jF5/n+8xvnhfPzP+fX32moiYYCARaSGD/vcrjHBdo5DyX
uEiCj5q1hSYu00rI3q5XaKOTDsL2Lr3GVXroJtF+Q29ynV5ukWTv1wH6uMNt
ku1DepdBhrlHiv2BPuQ+j3lEqv2JPmWEUZ4Rscd1nDGeM0GafUpfMMk0L0m3
v9LXzDDLGzLs73SOt3zgPZn2j7rAPJ9YJMu+rCssscpnsu1f9CtrbLDOIft3
/cE3fvGTHPsf/ctvttgk176ju2wHDw7znwa1XispoJDDFHGEoxRzjBJKKeM4
JzjJKWJEydv/5+DBRVmXOeIM0kkDZ6mjltOUEyNKHtlkkUkG6aQRIZUUkkki
kTCh//dzDwTwXgI=
        "]]}}], {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV0nk01PsbB/DJEiL7OhFj/GxZbhpXJM8nKUpSfm5uRCgzlaSFiGJENSFF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        "]]},
      Annotation[#, "Charting`Private`Tag$463575#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVzH9cywkcx/Gt0ZFZOZXCUpmYOlqPS3jIB1lbc4mOq4h+rR+KfiCiqybF
xJ3q0SrdJSqSLu4R6Zf2ST9YS/RzciJyPJxSfff9bleobvfH+/F+PP95WQVG
eQbr0Wg0d93+f8n4Iophr8Lq9CcTDHst0G29JvmrVOgdxv45a7UWkvdl6kvt
VEidOjjF0Tm1cZY5k6vCOaeZDNdVWki7oHE2tlahDbWHKbXTgszy6VmOsQqv
uEcsYXK1cFOYvIg/3ouOdcvdjK210J37YcuZhl5k5iTWcIy1MHTkTVuJoBfD
P08kjGg00PTASNWm6sENaRHMuuca+KaFXWAT1oPRxhliM7kGjBhehZZj3chv
sXhmfUUDz+88tGFLunHcOq7MIUUDoQWB76r1u5HpbaJHBmsgYFN/4PmLXfjF
bnidm1ADi3ZdCPC37EIfFq38up0G8grD8npKOtGMa7K+lqXrBcXv2ubUiWlx
a1eq1BSk/BXRPq7owLO3RNvTnlFAnZdK+Ds7sIujVH6uoUDgX3WA2/QUWdIW
l6OXKbC3uOeq3/kEx970CG9LKCBco6/ueNuOl4Ue+6VBFDjszpkqmNmOw3PW
bQ4XUjDZZ9rxncljfO/klWliq+ttYRQ3fN+GN043drcaUrDYSjicsVmJp/25
/7qrSWgNF1Z0eLbigVqGQWwvCZpLlSeNjyqwO2Ywv6iWhLKN8VXZyY9QUVec
VZZPwmtFuZZ99SHu7eCk1yaTMFL/251vm1vwfKhfakQYCWdWDP7N72nGR0ML
GLQfSMiPk5klUk1oI3F9k8sjATZebaDoTRhT5l3JNiGhJjLsfd/8Rvxq2jW2
bUINFSm/sxodH+B1R6vpkwNqcDTilv2ztQGPSKsMCpvUEKXHz7JTyPFg7ege
RakaOLW32v0N61F4YPZEVroaRnxbR+fx6vD+j/T1IbFqqFLWm7YfrsEj9NQv
PF81ZC0Nspl5sQqtZNkvmJvVEC0YXC9oq0SyPJz+erkavm7qE4mN7mLfhDvL
11AN+cuSXKZWV+AArSBPQxGwoXd6U2HUnzjV/4fbqX4CXg8Ebj8zvxyrS5ft
X9NIQGnDnXmJPqUIwd6H828QEOlU/ercwDWMUfhEjaYTsC/FIuHiwkLU+I1u
iT9OQMaTaJGnbT4WLeRnjvgRsHIoSUpszcZ5MRKDuW4E2IVd65qV8QvObpV4
HrMnYLjI4dikfRKyvkiy5eYEeBarz667m4hj40ElPjpXF1dcinVKxEC5/D5l
RkDqNYf6T84JWBH2klqps0WJw4xXonj8WNWWl2NKwI6bDply8XEUcDvqY+YT
EBIQ7DttH4XxN3KCuHMJcAh8l3TcKRIX9OyY0cIkYDowuGjU+RDunJte6q9z
rjj444AoAg/HFNJz5xCgDA2OaxCHIitx6Qd9AwL29CtXMHh+GJP9+dd3+gSQ
L5VRpPM+jOSI4k7pfGFAee+taC96vLUJYessH1RubRZ7Yd79cx67ZxLg0iV7
YMDzQMu9dJ8WBgGxvTKPIdE2tB55GBKgc0mf7GWbWICVLuwTk3oEmMhtSXMe
oHg6ocxR5xPNtoYvxE74ye1cWyedgBqZ109reauxf8nysUM60/m3F8fylmAE
6WVuoPPCqaJntkEb5Y/XLBZcpxHwHx3Kf9g=
        "]]},
      Annotation[#, "Charting`Private`Tag$463622#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwlxX9M1HUYAOA7hFMu9Lj7ws2BFwFyBhZ6d2ojsM8bq5UwM4HZHzgWeMyV
tqLNXGBGCMWIWxId2uFhTM+MSBGjI7n5vg2v9ASb424QHGLTsQYyTjh/gHBU
e/949iSWvJ9XGiaTybb/5/8vz+rnlpYk4k0ws/XL+fdCEvEmWFc7/WRkQSLe
BEfXdIeccxLxJih+dVv4B7MS8SYIP7ZPdXtcIt4EOS92pFC/RLwJfJUZeZXN
EvEmqOpM/rY+XSLeBJH3SrbcvKoh3gg/FPdfiCnVEG+EsQpV/N3HauINMG0/
MzzZqCbeAFZzbO2nejXxBsjfe17S9EQTvxEmy1oe+HdFE78RjNmeur1eFfEb
ILtDPlgTqSJ+Axxp+mqsNXsV8ekQcPf1+t5dSfzzoI74uaC8NYr456DIkvPb
lj+eIn49+C0vTAQCSuLTYFXLDYxPVRKfBvsfxZQVvRlJfCocfjviT/XnK4h/
Flwax4rRtuXEr4P1W5tDjgEF8Xp442Bm65hSQbwe7PN1CQZDBPEp8J2lOme2
NJz4teA97jVcbFlGfDJsmhoI1v0eRnwSvL7zE/PAgpz4RKgN+c6bkuTEJ8Jc
co2zIVdG/DOQ2ekaJMUS8gkwcq7/kaVgEXkd3PEYy7LwCfLxsH3wlT3jhnnk
40D1UVcUVT1GfjVkbCpXVQQeIq+Fnmr7tdKsB8jHwulgzKjBMYu8BPcLMt6Z
i51BXgPW11ztAXMA+WjIvqhv/Lp1CvmVoFxoyDy1eQJ5JTSlvOVr+2sceQXM
WK4kHnDeQX4ZhOKm/S07byMvg87+I1Zt7jDy8+K+fjR/VONFPigSG4vH3Gc8
yE+IjO/ze506F/J+ccucMAk/9SA/IqqSJjWerB7kR0SfvarEX3gJ+WFR9M0F
udzWjfyQqP5MBTnaLuR94qSz6eNfde3I94l/jOnXrmf9iPx1YTznXn2rsA15
j7hyOugMs51F/qqYaMh7mKt1IO8W+4bWjLt0J5B3idCN3Jq/C23IXxJH3eVr
FbbjyHeLXzqHSnZorch3ifC4VOzV1SPfLtKWf7EYZatF/qzYEbybuUtbg7xD
bLa/XHZTdwj5E6Ly4OLUHu0B5K3i2KkPffd0+5GvF7s7vPbkp3cjf0jYD5co
DOaKy3zzS/8Cpehq/g==
        "]]},
      Annotation[#, "Charting`Private`Tag$463669#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      Thickness[Large], 
      GrayLevel[0], 
      Dashing[{Small, Small}]}], 
    LineBox[{{0, 0}, {0, 3}}]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None, "TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{-1, 5}, {0, 3}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.898032613764526*^9, 3.898032656889227*^9}, {
   3.898032697264533*^9, 3.898032699427862*^9}, 3.9043481991055193`*^9, 
   3.904349323828244*^9, {3.9043498053323927`*^9, 3.9043498499493237`*^9}, {
   3.9043499081740637`*^9, 3.904349948603404*^9}, 3.9043499972235928`*^9, {
   3.904350039881868*^9, 3.904350099286992*^9}, 3.9052178138419952`*^9, {
   3.905255270247471*^9, 3.905255273401637*^9}, {3.905265765901897*^9, 
   3.905265778703903*^9}, 3.9054233997163343`*^9, 3.905934698852315*^9, 
   3.905935186858036*^9, 3.905935903652141*^9, 3.9059374657020187`*^9, 
   3.90593821403411*^9},
 CellLabel->
  "Out[1223]=",ExpressionUUID->"bc8cc15d-0269-49b5-af20-47db3bafecdd"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Species scale", "Subsection",
 CellChangeTimes->{{3.905255329031172*^9, 
  3.905255330523315*^9}},ExpressionUUID->"88122e43-551c-4882-bcea-\
b84226d96dcf"],

Cell[TextData[{
 "The integrated second Chern class in the basis of (X,Y) is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"2", ",", "X"}]], "=", "50"}], TraditionalForm]],ExpressionUUID->
  "26d4306e-92fd-46ad-a011-d30166cba630"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["c", 
     RowBox[{"2", ",", "Y"}]], "=", "24"}], TraditionalForm]],ExpressionUUID->
  "8fba81b9-2e1a-4cbd-ad29-27637e8c04f7"]
}], "Text",
 CellChangeTimes->{{3.9052553627600107`*^9, 
  3.90525539739347*^9}},ExpressionUUID->"cf96d618-f277-4a07-9e6a-\
2caece64ae44"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cJI", "=", 
   RowBox[{
    RowBox[{"50", " ", "X"}], "+", 
    RowBox[{"24", " ", "Y"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cJII", "=", 
   RowBox[{
    RowBox[{"50", "X"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"24", "+", 
       RowBox[{"2", " ", "16"}]}], ")"}], "Y"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"SpeciesI", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Sqrt", "[", 
     RowBox[{"12", "/", "cJI"}], "]"}], "/.", "YrepI"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"SpeciesII", "=", 
  RowBox[{"Sqrt", "[", 
   RowBox[{"12", "/", "cJII"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.905255347325469*^9, 3.9052553579612007`*^9}, {
  3.905255400522579*^9, 3.9052554268530807`*^9}, {3.905255478511142*^9, 
  3.9052554905087*^9}, {3.90525693911794*^9, 3.905257058040723*^9}, {
  3.905258277859562*^9, 3.90525827988678*^9}, {3.905271229983924*^9, 
  3.9052712463313227`*^9}, {3.905348346436824*^9, 3.90534837263815*^9}, {
  3.905351926170267*^9, 3.9053519354736013`*^9}, {3.905530252715769*^9, 
  3.905530253863735*^9}, {3.905530337303502*^9, 3.905530340244865*^9}, {
  3.9059351469757233`*^9, 3.905935150915213*^9}, {3.9059352881315413`*^9, 
  3.9059353084877567`*^9}},
 CellLabel->
  "In[1224]:=",ExpressionUUID->"959fffdb-0c96-45db-8eb9-a08604676fd4"],

Cell[BoxData[
 RowBox[{
  SqrtBox["3"], " ", 
  SqrtBox[
   FractionBox[
    SuperscriptBox["X", "2"], 
    RowBox[{"3", "+", 
     RowBox[{"10", " ", 
      SuperscriptBox["X", "3"]}]}]]]}]], "Output",
 CellChangeTimes->{
  3.9052570583551903`*^9, 3.90525828047369*^9, 3.905265553300395*^9, 
   3.905271246690352*^9, 3.905272253390506*^9, {3.905348370284409*^9, 
   3.905348373040166*^9}, 3.905351936265439*^9, 3.9053520455558243`*^9, 
   3.905423325578123*^9, 3.90542340255232*^9, 3.905514889832933*^9, 
   3.905515330463105*^9, 3.905515663811716*^9, 3.905530254146237*^9, 
   3.905530341740614*^9, {3.905934702380385*^9, 3.905934719059712*^9}, 
   3.905935151785679*^9, {3.905935189835897*^9, 3.905935194210116*^9}, {
   3.9059352884868813`*^9, 3.905935309014412*^9}, 3.9059354379710083`*^9, 
   3.905937522853881*^9, 3.9059382163821173`*^9},
 CellLabel->
  "Out[1226]=",ExpressionUUID->"03ca50fa-eea1-450c-9d47-0568345b49d6"],

Cell[BoxData[
 RowBox[{"2", " ", 
  SqrtBox["3"], " ", 
  SqrtBox[
   FractionBox["1", 
    RowBox[{
     RowBox[{"50", " ", "X"}], "+", 
     RowBox[{"56", " ", "Y"}]}]]]}]], "Output",
 CellChangeTimes->{
  3.9052570583551903`*^9, 3.90525828047369*^9, 3.905265553300395*^9, 
   3.905271246690352*^9, 3.905272253390506*^9, {3.905348370284409*^9, 
   3.905348373040166*^9}, 3.905351936265439*^9, 3.9053520455558243`*^9, 
   3.905423325578123*^9, 3.90542340255232*^9, 3.905514889832933*^9, 
   3.905515330463105*^9, 3.905515663811716*^9, 3.905530254146237*^9, 
   3.905530341740614*^9, {3.905934702380385*^9, 3.905934719059712*^9}, 
   3.905935151785679*^9, {3.905935189835897*^9, 3.905935194210116*^9}, {
   3.9059352884868813`*^9, 3.905935309014412*^9}, 3.9059354379710083`*^9, 
   3.905937522853881*^9, 3.9059382163836927`*^9},
 CellLabel->
  "Out[1227]=",ExpressionUUID->"2cf62731-4980-4c0f-9f82-afeb76ba23ad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "In ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "I"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0c56d4af-118f-4f2d-b8e5-d211c681858a"]
}], "Subsubsection",
 CellChangeTimes->{{3.9059353619158278`*^9, 
  3.905935375296419*^9}},ExpressionUUID->"a7a1602c-8c05-4f1e-a809-\
e2cd1a5afee8"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"line1", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], 
         RowBox[{"Log", "[", "3", "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], 
         RowBox[{"Log", "[", "3", "]"}]}], ",", "1"}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lineStyle", "=", 
   RowBox[{"{", 
    RowBox[{"Black", ",", "Dashed"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"X286ConifoldF1KI", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"SpeciesI", "/.", 
       RowBox[{"{", 
        RowBox[{"X", "\[Rule]", 
         RowBox[{"XIparam", "[", "x", "]"}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{"6", "/", "5"}], "]"}]}], 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "3"}]}], ",", "15"}], "}"}], 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", 
              RowBox[{"6", "/", "5"}], "]"}]}], 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "/", "3"}]}], ",", "10"}], 
          "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"True", ",", "False"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line1"}], 
        "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsolutePointSize", "[", "12", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"xdes", ",", "\[Lambda]des"}], "}"}], "]"}]}], "}"}], 
     "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.8979808851361313`*^9, 3.89798091183817*^9}, {
   3.89798251392572*^9, 3.897982519321814*^9}, {3.897982558423305*^9, 
   3.8979825654983187`*^9}, {3.898032325590768*^9, 3.898032326958292*^9}, {
   3.8980324531072817`*^9, 3.898032459352933*^9}, {3.898032513974675*^9, 
   3.898032547372127*^9}, {3.89803264372283*^9, 3.898032644364513*^9}, {
   3.904348256391775*^9, 3.9043482937589817`*^9}, {3.904357741864601*^9, 
   3.90435777122405*^9}, {3.9046624118264933`*^9, 3.9046624716056433`*^9}, 
   3.904720643656479*^9, {3.904720691223722*^9, 3.904720695033819*^9}, {
   3.904720757716464*^9, 3.904720815999962*^9}, {3.904720910328179*^9, 
   3.90472094120297*^9}, {3.904720981605771*^9, 3.904720982161683*^9}, {
   3.9047210639288397`*^9, 3.904721074463106*^9}, {3.904721190003066*^9, 
   3.904721197918972*^9}, {3.904721280190137*^9, 3.904721417004361*^9}, {
   3.904721571482047*^9, 3.904721585362031*^9}, {3.9052178311637487`*^9, 
   3.9052178329731894`*^9}, {3.9052179567080173`*^9, 3.905218007300708*^9}, 
   3.905256917818162*^9, {3.905258098000229*^9, 3.905258178187353*^9}, {
   3.9052582087153053`*^9, 3.9052582478030453`*^9}, {3.9052583387662163`*^9, 
   3.9052583576947412`*^9}, {3.9052584895051327`*^9, 3.90525850930765*^9}, {
   3.905259166954956*^9, 3.9052591884906673`*^9}, {3.9052654856394253`*^9, 
   3.9052655312260313`*^9}, {3.90526556840096*^9, 3.905265613024493*^9}, {
   3.905265646572342*^9, 3.9052657456712437`*^9}, {3.905265783182946*^9, 
   3.905265821201076*^9}, {3.905265961649641*^9, 3.905265974300075*^9}, {
   3.905266142350292*^9, 3.905266149092836*^9}, {3.905271272934745*^9, 
   3.90527127530977*^9}, {3.9052722583740253`*^9, 3.905272307976924*^9}, {
   3.905348389979965*^9, 3.905348541993594*^9}, 3.905353660119529*^9, 
   3.905933832111134*^9, {3.905934764776822*^9, 3.9059347781523857`*^9}, {
   3.905936319705864*^9, 3.905936322568859*^9}, {3.9059386336960382`*^9, 
   3.9059386337466717`*^9}},
 CellLabel->
  "In[1261]:=",ExpressionUUID->"79ed0a4c-d935-48fe-a10b-a212764e8643"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nc8le8bB3ClpCJ7z2Me5ziRGanrRtIUIlvoGInMjMgoe6svWVmJSER2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        "]]},
      Annotation[#, "Charting`Private`Tag$474634#1"]& ]}, {}}, 
   {GrayLevel[0], AbsolutePointSize[12], 
    PointBox[NCache[{
      3^Rational[-1, 2] Log[Rational[5, 3]], 3^Rational[-1, 6] 
       5^Rational[-1, 3]}, {0.2949253113902533, 0.4869560763552885}]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0], 
      Dashing[{Small, Small}]}], 
    LineBox[
     NCache[{{-3^Rational[-1, 2] Log[3], 0}, {-3^Rational[-1, 2] Log[3], 
        1}}, {{-0.6342841005975641, 0}, {-0.6342841005975641, 1}}]]},
  Frame->{{True, False}, {True, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.06, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.08, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.12, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.14, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.16, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.18, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.22, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.24, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.26, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.28, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.32, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.34, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.36, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.38, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.42, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.44, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.46, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.48, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {10., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-3^Rational[-1, 2] Log[
        Rational[6, 5]], 10}, {0, 0.5}}, {{-0.10526339989406135`, 10}, {
     0, 0.5}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.905265531537465*^9, 3.9052656062473087`*^9}, {
   3.905265715018838*^9, 3.905265821553584*^9}, {3.905265964456429*^9, 
   3.905265974699129*^9}, {3.9052661436902847`*^9, 3.905266149447253*^9}, {
   3.9052712674796553`*^9, 3.905271286318952*^9}, {3.9052722692910013`*^9, 
   3.905272313918014*^9}, {3.905348394305314*^9, 3.905348542346119*^9}, 
   3.9053489236257668`*^9, 3.9053489594363003`*^9, 3.905351940685657*^9, 
   3.905423410265623*^9, 3.905423798240068*^9, {3.905934758218099*^9, 
   3.905934779169194*^9}, {3.905935195869733*^9, 3.905935216692258*^9}, 
   3.905936323665942*^9, 3.905937536793747*^9, 3.905937579533856*^9, {
   3.905938218135249*^9, 3.905938226949456*^9}, 3.905938634526504*^9},
 CellLabel->
  "Out[1263]=",ExpressionUUID->"9b49f8ff-7e92-4e43-be8b-f59651a33aa6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "In ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["K", "II"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "1490f56b-0123-40ef-bf8d-43fd300ff207"]
}], "Subsubsection",
 CellChangeTimes->{{3.9059353811034603`*^9, 
  3.905935390083425*^9}},ExpressionUUID->"d4b5d6ca-992f-4adf-9eb7-\
ad7b88d00831"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"line2a", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"line2b", "=", 
   RowBox[{"Line", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]]}]]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]]}]]}], ",", "1"}], "}"}]}], "}"}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lineStyle", "=", 
   RowBox[{"{", 
    RowBox[{"Black", ",", "Dashed"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"X286ConifoldF1KII", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"SpeciesII", "/.", "XrepII"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]]}]]}], ",", "0"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "3"}]]}]]}], ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.47", ",", "0.495"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"True", ",", "False"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line2"}], 
        "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsolutePointSize", "[", "12", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"YdesII", ",", "\[Lambda]desII"}], "}"}], "]"}]}], "}"}], 
     "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.905935410964155*^9, 3.905935416348827*^9}, {
  3.905936127595213*^9, 3.905936167728467*^9}, {3.905936237989829*^9, 
  3.9059362694589453`*^9}, {3.905936315607789*^9, 3.905936315978035*^9}, {
  3.905936619713498*^9, 3.9059366315517673`*^9}, {3.9059386303090677`*^9, 
  3.905938646248391*^9}},
 CellLabel->
  "In[1266]:=",ExpressionUUID->"a20a0a8b-284b-4ba0-a67b-ecd379542cef"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVzns01HkYBnBjum3tNirV5tIFyezILc7Ixls0w442VmrUImlmSTE2XcTu
sE4ktK1q2lIdMcl2oc1dlncwSaTGbVLy/Ra1h5Bckm2j/e0fz3nO55/nPCuC
ZT5SXR0dnW+Z/N/xE4ZjbBstvrCa+qY6iAKLJ54UWGlRWLjDvIhxQsCpGcmW
WhRF39PNZZxYM2vJ51wtxqg0FWmMU9LeOeubaLHb+oKVH2PF8kfHzPS1yK7R
LhraSeG6R4KhYKIdWbdM3hoxbj3X65qkaseclBel0QEU+qNeNOa6tyO0zpT1
badQW62nbdS24UKlXrhiG4WZd40zzUPb0GL4V473Fgp6bHH28retqCdudlV5
UXhSWGduHN+KffHCqdBNFEIyg1+VzWjFB/GP+GoPCrvWPwtOPdmCHgV1Qq6A
gqFv2q6g5S14Zly/W72BQkZ2aEZbbjMWq+t7v3Bh9nbH+nrym3GPiXxTmhOF
o0/3Nk3Ua3AlP9V0Pp/CWGpyvOA7Df7j9q4W1lBwDyrdw619hIc2r5uTbU3B
ZmmJcEbzQ7QuCYjK5VEYFkZmefc04eycgg/5qyjYbf19KnN6E5Z0RqztN6Uw
2bFIs3rhA0wdl6fXLmP2XNlXVPaNeIzb/5PGkILRCo+B9A0NaKmjboxaTOF+
mEeBxuc+2qd0dusvoPDufHGM/oF6dBYMPOmfS+GGS2zp2YR72LjEr8t7NoXn
9Xnjxll16BQyzWVgOoU3lRcK56vv4uK5/oFJLApJFt0vBW1qTOXaVuZ8JHAp
WvGlfKwWbx/hjEy+JwAuWaoxVi32v802axshUB4R+nfHghrM25b/OHuQQMHR
i3NrHKqR7fRLcV4vAQc97o2+jSpc/f6Nv2UPAZmu4IxlfRU6cQwqersImN3J
bwriVGKehSz/cgeBN/73h+bZVmD4DcfO6hYCpQ2Vi5r2l2NV4BqHlU0Ezpju
Np9+shR9V1kZ9dURiHTvdnJvLMa64hjJsIrAx/UdIoleEZZsGSwdvcP8Xxnn
NmVdgJ56n42Iigisa/+0Plv2JzqGpLsO5BF4ToM3Jy3IQwdp81DHVQLXVIXz
5NuvYaU9krJMAhH8MnKc5qADh6b1nSMQcHTpzycNsnFa0kf0SyeQ/jBS5MO7
hOo/KnSNUgh81R+XPLzxLGYKfM2eJBCwDM1pmZV+ArcOCZ/eiyEwoLQ7NGkT
hweyHPzmRxHwuTJybG2RHOu54sSh/QTKrhScP8iXY9rdwfwHjBNz7CoHnX9G
juOR90mMl+baTSOiWMzg6Ab++yMB7+t2p6okh/FQhzK+J5LAD7uk/p9sZOjJ
3mdwO4KAXfCruMP8CLz8uqj9BONPwVLlkHM4FnwIOxHG+JxE+pqK9mLneeMR
U8YNIdJolSQEuROK386GE9jxrMGCbbsTw2QXV8TuIzDa1SAbdQ7Aq4kZSjHj
NNpQ0iP6Hl92skzsGVd1N2xUS8S402uO/uBeAm4tiurZtl7IS9RtCmR8sF3h
1S/yRN2HbnZfM87tUHQ1StyxWDpwejHjhVW80SW2gH8d379JE0bgiJrH6ZTw
0TrDS3mTcblCvM3R1hrLWafHkxmzBLeMDtouQ3nCOqGUscGU8jFvt0vVTeJ5
agPj/wAEGosk
        "]]},
      Annotation[#, "Charting`Private`Tag$477479#1"]& ]}, {}}, 
   {GrayLevel[0], AbsolutePointSize[12], 
    PointBox[NCache[{
      Rational[-1, 2] 
       3^Rational[-1, 3], (Rational[208, 3] + 40 3^Rational[1, 2])^
        Rational[1, 6] (6/(20 3^Rational[-2, 3] - 
         4 (Rational[1, 3] (Rational[208, 3] + 40 3^Rational[1, 2]))^
          Rational[1, 3] + 
         5 (Rational[208, 3] + 40 3^Rational[1, 2])^Rational[2, 3]))^
        Rational[1, 2]}, {-0.3466806371753174, 0.49028045890548005`}]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.47},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0], 
      Dashing[{Small, Small}]}], 
    LineBox[
     NCache[{{Rational[-1, 2] 3^Rational[-1, 3], 0}, {
       Rational[-1, 2] 3^Rational[-1, 3], 1}}, {{-0.3466806371753174, 
        0}, {-0.3466806371753174, 1}}]]},
  Frame->{{True, False}, {True, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{0.47, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.475, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.48, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.485, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.49, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.495, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.465, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.466, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.467, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.468, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.469, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.471, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.472, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.473, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.474, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.476, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.477, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.478, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.479, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.481, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.482, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.483, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.484, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.486, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.487, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.488, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.489, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.491, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.492, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.493, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.494, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{-0.3, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.1, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.38, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.36, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.34, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.32, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.28, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.26, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.24, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.22, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.18, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.16, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.14, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.12, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.08, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.06, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.04, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.02, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{Rational[-1, 2] 3^Rational[-1, 3], 0}, {0.47, 
     0.495}}, {{-0.3466806371753174, 0}, {0.47, 0.495}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.905936241653936*^9, 3.905936269740272*^9}, 
   3.905936316698449*^9, {3.905936620587715*^9, 3.905936631898046*^9}, 
   3.905937778395906*^9, 3.905938240693637*^9, 3.905939087060627*^9},
 CellLabel->
  "Out[1269]=",ExpressionUUID->"c065f679-4ce3-4d2d-b4ee-41ad90f44c3b"]
}, Open  ]],

Cell[TextData[{
 "Collectively, in one figure, we have the species scale for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["X", 
    RowBox[{"(", 
     RowBox[{"2", ",", "86"}], ")"}]], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "208788c6-f77b-458e-90cf-ba1e2b9a9622"],
 " as a function of Y is"
}], "Text",
 CellChangeTimes->{{3.905936288872733*^9, 3.9059363046586113`*^9}, {
  3.9059366421382008`*^9, 
  3.905936646751031*^9}},ExpressionUUID->"589df4ad-87c7-4ecf-a38f-\
775a5e3de2a1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X286ConifoldF1KII", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"SpeciesII", "/.", "XrepII"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"2", " ", 
           SuperscriptBox["3", 
            RowBox[{"1", "/", "3"}]]}]]}], ",", "0"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             RowBox[{"2", " ", 
              SuperscriptBox["3", 
               RowBox[{"1", "/", "3"}]]}]]}], ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.4", ",", "0.5"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Frame", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"True", ",", "False"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"True", ",", "False"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", "lineStyle", "]"}], ",", "line2a", ",", 
         "line2b"}], "}"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsolutePointSize", "[", "12", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"YdesII", ",", "\[Lambda]desII"}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"SpeciesI", "/.", "XrepI"}], ",", 
      RowBox[{"{", 
       RowBox[{"Y", ",", "0", ",", "5"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AbsolutePointSize", "[", "12", "]"}], ",", "Black", ",", 
       RowBox[{"Point", "[", 
        RowBox[{"{", 
         RowBox[{"Ydes", ",", "\[Lambda]des"}], "}"}], "]"}]}], "}"}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.905936334804467*^9, 3.905936403727435*^9}, {
  3.9059386128750973`*^9, 3.905938626988985*^9}},
 CellLabel->
  "In[1270]:=",ExpressionUUID->"1eb6ab51-337e-4871-8c17-49ecb6bfe640"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwVzns01HkYBnBjum3tNirV5tIFyezILc7Ixls0w442VmrUImlmSTE2XcTu
sE4ktK1q2lIdMcl2oc1dlncwSaTGbVLy/Ra1h5Bckm2j/e0fz3nO55/nPCuC
ZT5SXR0dnW+Z/N/xE4ZjbBstvrCa+qY6iAKLJ54UWGlRWLjDvIhxQsCpGcmW
WhRF39PNZZxYM2vJ51wtxqg0FWmMU9LeOeubaLHb+oKVH2PF8kfHzPS1yK7R
LhraSeG6R4KhYKIdWbdM3hoxbj3X65qkaseclBel0QEU+qNeNOa6tyO0zpT1
badQW62nbdS24UKlXrhiG4WZd40zzUPb0GL4V473Fgp6bHH28retqCdudlV5
UXhSWGduHN+KffHCqdBNFEIyg1+VzWjFB/GP+GoPCrvWPwtOPdmCHgV1Qq6A
gqFv2q6g5S14Zly/W72BQkZ2aEZbbjMWq+t7v3Bh9nbH+nrym3GPiXxTmhOF
o0/3Nk3Ua3AlP9V0Pp/CWGpyvOA7Df7j9q4W1lBwDyrdw619hIc2r5uTbU3B
ZmmJcEbzQ7QuCYjK5VEYFkZmefc04eycgg/5qyjYbf19KnN6E5Z0RqztN6Uw
2bFIs3rhA0wdl6fXLmP2XNlXVPaNeIzb/5PGkILRCo+B9A0NaKmjboxaTOF+
mEeBxuc+2qd0dusvoPDufHGM/oF6dBYMPOmfS+GGS2zp2YR72LjEr8t7NoXn
9Xnjxll16BQyzWVgOoU3lRcK56vv4uK5/oFJLApJFt0vBW1qTOXaVuZ8JHAp
WvGlfKwWbx/hjEy+JwAuWaoxVi32v802axshUB4R+nfHghrM25b/OHuQQMHR
i3NrHKqR7fRLcV4vAQc97o2+jSpc/f6Nv2UPAZmu4IxlfRU6cQwqersImN3J
bwriVGKehSz/cgeBN/73h+bZVmD4DcfO6hYCpQ2Vi5r2l2NV4BqHlU0Ezpju
Np9+shR9V1kZ9dURiHTvdnJvLMa64hjJsIrAx/UdIoleEZZsGSwdvcP8Xxnn
NmVdgJ56n42Iigisa/+0Plv2JzqGpLsO5BF4ToM3Jy3IQwdp81DHVQLXVIXz
5NuvYaU9krJMAhH8MnKc5qADh6b1nSMQcHTpzycNsnFa0kf0SyeQ/jBS5MO7
hOo/KnSNUgh81R+XPLzxLGYKfM2eJBCwDM1pmZV+ArcOCZ/eiyEwoLQ7NGkT
hweyHPzmRxHwuTJybG2RHOu54sSh/QTKrhScP8iXY9rdwfwHjBNz7CoHnX9G
juOR90mMl+baTSOiWMzg6Ab++yMB7+t2p6okh/FQhzK+J5LAD7uk/p9sZOjJ
3mdwO4KAXfCruMP8CLz8uqj9BONPwVLlkHM4FnwIOxHG+JxE+pqK9mLneeMR
U8YNIdJolSQEuROK386GE9jxrMGCbbsTw2QXV8TuIzDa1SAbdQ7Aq4kZSjHj
NNpQ0iP6Hl92skzsGVd1N2xUS8S402uO/uBeAm4tiurZtl7IS9RtCmR8sF3h
1S/yRN2HbnZfM87tUHQ1StyxWDpwejHjhVW80SW2gH8d379JE0bgiJrH6ZTw
0TrDS3mTcblCvM3R1hrLWafHkxmzBLeMDtouQ3nCOqGUscGU8jFvt0vVTeJ5
agPj/wAEGosk
        "]]},
      Annotation[#, "Charting`Private`Tag$477842#1"]& ]}, {}}, 
   {GrayLevel[0], AbsolutePointSize[12], 
    PointBox[NCache[{
      Rational[-1, 2] 
       3^Rational[-1, 3], (Rational[208, 3] + 40 3^Rational[1, 2])^
        Rational[1, 6] (6/(20 3^Rational[-2, 3] - 
         4 (Rational[1, 3] (Rational[208, 3] + 40 3^Rational[1, 2]))^
          Rational[1, 3] + 
         5 (Rational[208, 3] + 40 3^Rational[1, 2])^Rational[2, 3]))^
        Rational[1, 2]}, {-0.3466806371753174, 
      0.49028045890548005`}]]}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwV1nc8Vf8fB3ArZWVcbVkpmRmJ5vtEXyPqmxUhq8yMLxnJSCRUpFI0pGhQ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        "]]},
      Annotation[#, "Charting`Private`Tag$477889#1"]& ]}, {}}, 
   {GrayLevel[0], AbsolutePointSize[12], 
    PointBox[NCache[{
      Rational[1, 4] Rational[5, 3]^Rational[2, 3], 3^Rational[-1, 6] 
       5^Rational[-1, 3]}, {0.35143027720906217`, 0.4869560763552885}]]}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.4},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0], 
      Dashing[{Small, Small}]}], 
    LineBox[{{0, 0}, {0, 1}}], 
    LineBox[
     NCache[{{Rational[-1, 2] 3^Rational[-1, 3], 0}, {
       Rational[-1, 2] 3^Rational[-1, 3], 1}}, {{-0.3466806371753174, 
        0}, {-0.3466806371753174, 1}}]]},
  Frame->{{True, False}, {True, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.42, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.44, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.46, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.48, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.5, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0.405, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.41, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.415, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.425, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.43, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.435, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.445, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.45, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.455, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.465, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.47, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.475, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.485, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.49, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.495, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {3., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {0.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.2, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.4, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{Rational[-1, 2] 3^Rational[-1, 3], 3}, {0.4, 
     0.5}}, {{-0.3466806371753174, 3}, {0.4, 0.5}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9059363883004217`*^9, 3.905936403950028*^9}, 
   3.905938242541963*^9, 3.9059386140659723`*^9, 3.9059391019689074`*^9},
 CellLabel->
  "Out[1270]=",ExpressionUUID->"bd25a917-5433-4064-917d-50f2becdca72"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Desert point", "Subsubsection",
 CellChangeTimes->{{3.9052571114996157`*^9, 3.90525711256996*^9}, {
  3.905257277900762*^9, 
  3.905257287768983*^9}},ExpressionUUID->"c42489ce-1b9b-46a7-9342-\
e4904742ce1b"],

Cell["phase I maximum point", "Text",
 CellChangeTimes->{{3.905351957577208*^9, 
  3.905351961407795*^9}},ExpressionUUID->"09d79e7c-48b5-495b-a07b-\
958b652891fc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"desPoint", "=", 
  RowBox[{"Maximize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"SpeciesI", ",", 
      RowBox[{"X", "\[GreaterEqual]", "0"}]}], "}"}], ",", "X"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.905257003507547*^9, 3.905257066525977*^9}, {
   3.9052571210343113`*^9, 3.905257122474846*^9}, 3.905351949180818*^9, {
   3.90535201869696*^9, 3.9053520292446117`*^9}, {3.90535210526711*^9, 
   3.9053521068436127`*^9}},
 CellLabel->
  "In[1231]:=",ExpressionUUID->"dfc744d5-a6f2-49ac-a29c-07a1dd418aa1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    RowBox[{
     SuperscriptBox["3", 
      RowBox[{"1", "/", "6"}]], " ", 
     SuperscriptBox["5", 
      RowBox[{"1", "/", "3"}]]}]], ",", 
   RowBox[{"{", 
    RowBox[{"X", "\[Rule]", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["3", "5"], ")"}], 
      RowBox[{"1", "/", "3"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9054234149182787`*^9, 3.90551489782311*^9, 
  3.9059347118397818`*^9, 3.905935119793797*^9, 3.905935201336822*^9, 
  3.905936214559218*^9, 3.905937550101816*^9, 3.905938222867519*^9},
 CellLabel->
  "Out[1231]=",ExpressionUUID->"705c5724-3acf-471f-b514-6d88d01104d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{"{", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["3", 
       RowBox[{"1", "/", "6"}]], " ", 
      SuperscriptBox["5", 
       RowBox[{"1", "/", "3"}]]}]], ",", 
    RowBox[{"{", 
     RowBox[{"X", "\[Rule]", 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["3", "5"], ")"}], 
       RowBox[{"1", "/", "3"}]]}], "}"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.905352108382552*^9, 3.9053521094285517`*^9}},
 CellLabel->
  "In[1180]:=",ExpressionUUID->"ba70f2f4-c2ba-4b97-8578-c9444240f9a9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.4869560763552885`", ",", 
   RowBox[{"{", 
    RowBox[{"X", "\[Rule]", "0.8434326653017492`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.905352109763356*^9, 3.90542341791887*^9, 
  3.905935205761779*^9, 3.905937553533268*^9},
 CellLabel->
  "Out[1180]=",ExpressionUUID->"63f34295-0656-4d5b-91c9-f1e67c3d2038"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xdes", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", "X", "]"}]}], " ", 
      RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}], "/.", 
    RowBox[{"desPoint", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]des", "=", 
   RowBox[{"desPoint", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Ydes", "=", 
  RowBox[{
   RowBox[{"Y", "/.", "YrepI"}], "/.", 
   RowBox[{"desPoint", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.90525806130816*^9, 3.9052580954211407`*^9}, {
  3.905258391690983*^9, 3.905258503980597*^9}, {3.905259707755777*^9, 
  3.905259726607169*^9}},
 CellLabel->
  "In[1232]:=",ExpressionUUID->"3696ea17-423e-4f97-956d-10b505242a4a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"N", "[", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["5", "3"], ")"}], 
    RowBox[{"2", "/", "3"}]]}], "]"}]], "Input",
 CellChangeTimes->{{3.905941321006579*^9, 3.905941322411542*^9}},
 CellLabel->
  "In[1273]:=",ExpressionUUID->"476a6cf6-41cb-45a0-b58d-d5b81182c5f3"],

Cell[BoxData["0.35143027720906217`"], "Output",
 CellChangeTimes->{3.9059413228335543`*^9},
 CellLabel->
  "Out[1273]=",ExpressionUUID->"ae5365b8-2154-4348-8597-7f1f4af613c5"]
}, Open  ]],

Cell["phase II maximum point", "Text",
 CellChangeTimes->{{3.905351952156826*^9, 
  3.9053519682298517`*^9}},ExpressionUUID->"1db78e0e-b68c-427b-a68d-\
b629c6233d83"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"desPointII", "=", 
  RowBox[{"Maximize", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"SpeciesII", "/.", "XrepII"}], ",", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]]}]]}], "\[LessEqual]", "Y", "\[LessEqual]",
        "0"}]}], "}"}], ",", "Y"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.90535196971603*^9, 3.905351989527628*^9}, {
  3.905352033843031*^9, 3.905352036617337*^9}, {3.905352085020907*^9, 
  3.905352101845237*^9}, {3.90542342245784*^9, 3.9054234494735603`*^9}, {
  3.905530312672324*^9, 3.905530320518992*^9}, {3.905530390181815*^9, 
  3.90553039589417*^9}, {3.905934835534862*^9, 3.905934843567697*^9}, {
  3.905935084547145*^9, 3.905935086311647*^9}, {3.9059351235299263`*^9, 
  3.9059351247011538`*^9}, {3.905936173337117*^9, 3.905936175311494*^9}},
 CellLabel->
  "In[1238]:=",ExpressionUUID->"1c19cb0d-67ba-4767-b6c8-a572a5af8cda"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       FractionBox["208", "3"], "+", 
       RowBox[{"40", " ", 
        SqrtBox["3"]}]}], ")"}], 
     RowBox[{"1", "/", "6"}]], " ", 
    SqrtBox[
     FractionBox["6", 
      RowBox[{
       FractionBox["20", 
        SuperscriptBox["3", 
         RowBox[{"2", "/", "3"}]]], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox["208", "3"], "+", 
             RowBox[{"40", " ", 
              SqrtBox["3"]}]}], ")"}]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["208", "3"], "+", 
           RowBox[{"40", " ", 
            SqrtBox["3"]}]}], ")"}], 
         RowBox[{"2", "/", "3"}]]}]}]]]}], ",", 
   RowBox[{"{", 
    RowBox[{"Y", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]]}]]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.905351982903811*^9, 3.9053520369869013`*^9, {3.9053520961325493`*^9, 
   3.905352102313417*^9}, {3.9054234199936132`*^9, 3.90542344990432*^9}, 
   3.905514899873644*^9, 3.905530332922119*^9, {3.905530387058701*^9, 
   3.905530396483602*^9}, {3.90593471489816*^9, 3.905934723542173*^9}, 
   3.905934784315942*^9, {3.9059348339812717`*^9, 3.905934844492959*^9}, 
   3.905935088114438*^9, 3.905935125702799*^9, 3.9059352080221*^9, 
   3.905935299918988*^9, 3.9059353434795313`*^9, 3.905936183025322*^9, 
   3.905937209555635*^9, 3.9059376239761133`*^9, 3.905938234709155*^9},
 CellLabel->
  "Out[1238]=",ExpressionUUID->"926af5b7-f9c6-4bbe-9998-ab93f9eb007a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["208", "3"], "+", 
      RowBox[{"40", " ", 
       SqrtBox["3"]}]}], ")"}], 
    RowBox[{"1", "/", "6"}]], " ", 
   SqrtBox[
    FractionBox["6", 
     RowBox[{
      FractionBox["20", 
       SuperscriptBox["3", 
        RowBox[{"2", "/", "3"}]]], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["208", "3"], "+", 
            RowBox[{"40", " ", 
             SqrtBox["3"]}]}], ")"}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "+", 
      RowBox[{"5", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          FractionBox["208", "3"], "+", 
          RowBox[{"40", " ", 
           SqrtBox["3"]}]}], ")"}], 
        RowBox[{"2", "/", "3"}]]}]}]]]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"N", "[", 
  RowBox[{"desPointII", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.905937634628862*^9, 3.905937637453763*^9}, {
  3.905939115688064*^9, 3.905939115854704*^9}},
 CellLabel->
  "In[1271]:=",ExpressionUUID->"7cf4a0a3-63b5-4729-b38b-e5650df5c071"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{
   SqrtBox["2"], " ", 
   SuperscriptBox["3", 
    RowBox[{"1", "/", "3"}]]}]]], "Output",
 CellChangeTimes->{3.905937638035541*^9, 3.905939116314505*^9},
 CellLabel->
  "Out[1271]=",ExpressionUUID->"eeb7b015-2522-4519-bc1a-0905c9b67905"],

Cell[BoxData["0.49028045890548005`"], "Output",
 CellChangeTimes->{3.905937638035541*^9, 3.9059391163163157`*^9},
 CellLabel->
  "Out[1272]=",ExpressionUUID->"d739bf31-7c84-4a36-9495-15af2cb0f34a"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"YdesII", "=", 
   RowBox[{"Y", "/.", 
    RowBox[{"desPointII", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]desII", "=", 
   RowBox[{"desPointII", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.905936187848691*^9, 3.9059362324076233`*^9}},
 CellLabel->
  "In[1239]:=",ExpressionUUID->"46c852e4-53dd-4721-9416-29c7dcc1f4c6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"X", "/.", "XrepII"}], "/.", 
   RowBox[{"desPointII", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9059387810243397`*^9, 3.9059387958753643`*^9}},
 CellLabel->
  "In[1265]:=",ExpressionUUID->"2d497cc5-ae9b-461b-bf83-67e12e462d5c"],

Cell[BoxData[
 FractionBox["2", 
  SuperscriptBox["3", 
   RowBox[{"1", "/", "3"}]]]], "Output",
 CellChangeTimes->{{3.905938793270404*^9, 3.905938796270131*^9}},
 CellLabel->
  "Out[1265]=",ExpressionUUID->"81057a20-44c0-438a-a218-afcd1bbb3c66"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Slope", "Subsubsection",
 CellChangeTimes->{{3.905257290307849*^9, 
  3.90525729169971*^9}},ExpressionUUID->"e1fc3b54-6f83-4520-92f1-\
76d4b9af3697"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dSpeciesI", "=", 
   RowBox[{"(", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "SpeciesI", "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{"X", "\[Rule]", 
         RowBox[{"XIparam", "[", "\[Phi]", "]"}]}], "}"}]}], ",", "\[Phi]"}], 
     "]"}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.905257180283345*^9, 3.9052572411180677`*^9}, {
   3.9052573332400217`*^9, 3.9052573509577208`*^9}, {3.9053489292159643`*^9, 
   3.9053489419151773`*^9}, 3.9059382492044086`*^9},
 CellLabel->
  "In[1247]:=",ExpressionUUID->"25ed107b-f101-42a6-a055-6288926364b7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X286SpeciesBehavior", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Abs", "[", "dSpeciesI", "]"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Log", "[", 
           RowBox[{"6", "/", "5"}], "]"}]}], 
         RowBox[{
          RowBox[{"Sqrt", "[", "3", "]"}], "/", "3"}]}], ",", "10"}], "}"}], 
      ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Log", "[", 
              RowBox[{"6", "/", "5"}], "]"}]}], 
            RowBox[{
             RowBox[{"Sqrt", "[", "3", "]"}], "/", "3"}]}], ",", "6"}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.35"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotPoints", "\[Rule]", "50"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"1", "/", "3"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "1"}], ",", "50"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9052573027734833`*^9, 3.9052573164554987`*^9}, {
   3.9052660120378532`*^9, 3.905266113355616*^9}, {3.9053489469965267`*^9, 
   3.905348963278534*^9}, {3.905353667170568*^9, 3.90535367858075*^9}, 
   3.9059338442955313`*^9, 3.9059348158232718`*^9, 3.905936114490877*^9},
 CellLabel->
  "In[1248]:=",ExpressionUUID->"52eab41f-1ed9-486b-acba-0bd3158d96a4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwd13k4lc8XAHCEkn3fuQiRUIlCzlGEbJWyFFLZvm1UElIk2Slka6GspUgq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        "]]},
      Annotation[#, "Charting`Private`Tag$467245#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQLe5tfvHv//f7Q8Hgqn3n14+W3t/vw/kPpFd36aUG
2sP4qWovp09P/Ajn203fflfhDIMDjB980dr6wD4OOL9dICno5ToBOL9Z+lvN
2S0icH6QYY/uawFJOF/1ERPLughZOJ9nt8qL1NUKcH4el+fEiVeV4Px479Ct
r26pwPmXbwbmiF1Tg/M35Po/i/ujAefLfDa5feWvFpz/qVZ6crqWLpzvFfbp
7hkffThfcsKNi/pLDeD8Q+UW09p3GsL5RhE8EmW7jeD88N0Jvz9dMobzbV11
NSKfmsD5r4/nCoU9NYXz/c7qxT38ZQbnV5xOTmf+Zw7nJ38Q2MX3xwLOZ55h
l7eC3wrOz7Z4cP+GgDUivKOZNk9Xt4HzU5fOOW9vaQvnc71YtbLOwg7OT1lr
+dTb1x7hP1O599fVHeB84xXRE+qWIfj/oiOT3ug7wvm6PIKTVTcg+Nv+dnxR
tXaC8xe/3rXl4x4E/+ObFZJGNs5w/kz98PWWxxD8pXn7F/O4u8D53O+fn1h2
CcG/1HRm0tZoVzj/r1D27v7bCH7Tk5MihmluiPDZ9OjM3OcI/pbJ2zXr09zh
/IhtPtvVPyD4CVdnL55d4AHnu0UWnPXdgeDr3HX5/v8/gg8AIxBgLw==
        "]]},
      Annotation[#, "Charting`Private`Tag$467292#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->NCache[{{-3^Rational[-1, 2] Log[
        Rational[6, 5]], 6}, {0, 0.35}}, {{-0.10526339989406135`, 6}, {
     0, 0.35}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.905257319429983*^9, 3.905257353062366*^9}, {
   3.905266057337283*^9, 3.905266113853219*^9}, 3.9052712591685*^9, {
   3.905348953963994*^9, 3.905348963719018*^9}, 3.905352121361354*^9, 
   3.905353622980713*^9, 3.905353679728654*^9, 3.9055149061806917`*^9, 
   3.90593481642404*^9, 3.905936431806959*^9, 3.905938250717527*^9},
 CellLabel->
  "Out[1248]=",ExpressionUUID->"b59de8db-743f-448a-b43c-11cf7a78dc96"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Distances", "Subsection",
 CellChangeTimes->{{3.905258758535453*^9, 
  3.905258761295141*^9}},ExpressionUUID->"366914b3-9c3d-4f36-b8d0-\
0aa405d631b0"],

Cell[CellGroupData[{

Cell["phase I diameter w/ infinite distance", "Subsubsection",
 CellChangeTimes->{{3.9055295585107307`*^9, 
  3.905529572584831*^9}},ExpressionUUID->"d52c895e-0570-4bad-a841-\
dad30b8ae0b4"],

Cell["\<\
We compute distances by simply inverting the species scale in phase I\
\>", "Text",
 CellChangeTimes->{{3.905270034104862*^9, 3.905270037301701*^9}, {
  3.905514923670806*^9, 3.9055149275064507`*^9}, {3.905529510390892*^9, 
  3.905529511434741*^9}},ExpressionUUID->"959316ad-613e-46be-911b-\
4c9d796699ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"cJI", "-", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{"12", " ", 
         RowBox[{"\[Mu]", "^", "2"}]}], ")"}]}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"X", "\[Rule]", 
       RowBox[{"XIparam", "[", "x", "]"}]}], ",", 
      RowBox[{"Y", "\[Rule]", 
       RowBox[{"YIparam", "[", "x", "]"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"eq", "\[Equal]", "0"}], ",", "x"}], "]"}], "[", 
     RowBox[{"[", "1", "]"}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      TemplateBox[{"1"},
       "C"], "\[Rule]", "0"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"xval", "=", 
  RowBox[{
   RowBox[{"x", "/.", "sol"}], "//", "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.905270114052874*^9, 3.9052702186372337`*^9}, {
   3.905270357915894*^9, 3.905270400804633*^9}, 3.905514940637925*^9},
 CellLabel->
  "In[1249]:=",ExpressionUUID->"edf0f48f-4e3a-4e55-a136-0e85355f2625"],

Cell[BoxData[
 RowBox[{
  SqrtBox["3"], " ", 
  RowBox[{"Log", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"12", " ", 
      SuperscriptBox["3", 
       RowBox[{"2", "/", "3"}]]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "25920"}], " ", 
         SuperscriptBox["\[Mu]", "6"]}], "+", 
        RowBox[{
         SqrtBox["3"], " ", 
         SqrtBox[
          RowBox[{
           SuperscriptBox["\[Mu]", "6"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"223948800", " ", 
              SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]]}]}], ")"}], 
      RowBox[{"1", "/", "3"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["\[Mu]", "2"]], "+", 
       FractionBox[
        SuperscriptBox["3", 
         RowBox[{"1", "/", "3"}]], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "25920"}], " ", 
            SuperscriptBox["\[Mu]", "6"]}], "+", 
           RowBox[{
            SqrtBox["3"], " ", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["\[Mu]", "6"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"223948800", " ", 
                 SuperscriptBox["\[Mu]", "6"]}]}], ")"}]}]]}]}], ")"}], 
         RowBox[{"2", "/", "3"}]]]}], ")"}]}]}], "]"}]}]], "Output",
 CellChangeTimes->{{3.905270170891407*^9, 3.905270223511879*^9}, {
   3.905270359507915*^9, 3.905270401305215*^9}, 3.9053328690185423`*^9, 
   3.905514941981441*^9, 3.9055153471022*^9, 3.905515682800448*^9, 
   3.905936441902166*^9, 3.905937273197112*^9, 3.9059382546199303`*^9},
 CellLabel->
  "Out[1251]=",ExpressionUUID->"fdfd323e-939d-4712-be54-3d3a31bf75f6"]
}, Open  ]],

Cell[TextData[{
 "We ignore higher order contributions in \[Mu] towards ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalDelta]", "\[Phi]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cd2878e1-5452-4fbb-bff3-0ff53d1c915c"]
}], "Text",
 CellChangeTimes->{{3.905515028591649*^9, 
  3.905515054483883*^9}},ExpressionUUID->"b20c4cce-7a80-489d-896c-\
26ba9a13e131"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]\[Phi]", "=", 
   RowBox[{"xval", "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"6", "/", "5"}], "]"}], 
     RowBox[{
      RowBox[{"Sqrt", "[", "3", "]"}], "/", "3"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"\[Mu]", ">", "0"}], ",", 
    RowBox[{"Series", "[", 
     RowBox[{"\[CapitalDelta]\[Phi]", ",", 
      RowBox[{"{", 
       RowBox[{"\[Mu]", ",", "0", ",", "4"}], "}"}]}], "]"}]}], "]"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.905270285864109*^9, 3.905270348119444*^9}, {
  3.90527081726726*^9, 3.905270842573991*^9}, {3.905332874965856*^9, 
  3.905332882622457*^9}, {3.905514956842729*^9, 3.905515025028121*^9}, {
  3.905515057069544*^9, 3.905515066171454*^9}, {3.905515221430688*^9, 
  3.905515223212202*^9}, {3.9055152970085917`*^9, 3.905515297694232*^9}, {
  3.905515359644457*^9, 3.9055153615581703`*^9}, {3.90551548602215*^9, 
  3.905515510103373*^9}, {3.9055295179926453`*^9, 3.905529541169635*^9}, {
  3.9059364466709003`*^9, 3.905936449537105*^9}},
 CellLabel->
  "In[1252]:=",ExpressionUUID->"5355754f-9090-4370-a2b7-0d9b0703b16e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{"Log", "[", "1440", "]"}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "\[Mu]", "]"}]}]}], 
     SqrtBox["3"]]}], "-", 
   RowBox[{"2880", " ", 
    SqrtBox["3"], " ", 
    SuperscriptBox["\[Mu]", "3"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "\[Mu]", "]"}], "5"],
    SeriesData[$CellContext`\[Mu], 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`\[Mu], 
   0, {-3^Rational[-1, 2] (Log[1440] + 3 Log[$CellContext`\[Mu]]), 0, 
    0, (-2880) 3^Rational[1, 2]}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.9052703564590816`*^9, 3.9052704985738773`*^9, 3.905270843198333*^9, 
   3.9053328835326366`*^9, 3.9055149458749228`*^9, {3.9055150183292847`*^9, 
   3.905515025281773*^9}, 3.905515066928197*^9, 3.9055152244353857`*^9, 
   3.905515297924945*^9, 3.905515357082938*^9, 3.905515511311965*^9, 
   3.90551568471805*^9, 3.905529543444283*^9, 3.9059364500055647`*^9, 
   3.90593727527837*^9, 3.905938256573691*^9},
 CellLabel->
  "Out[1253]=",ExpressionUUID->"d4db07b8-5ff8-47a6-8892-5516bde46d4d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["phase II bulk contribution", "Subsubsection",
 CellChangeTimes->{{3.905529552075115*^9, 
  3.905529576172793*^9}},ExpressionUUID->"34edca8c-8663-4974-bcf2-\
79b0e4abf239"],

Cell["Full metric over entire Kahler cone (the more explicit way)", "Text",
 CellChangeTimes->{{3.9052586594772778`*^9, 3.90525866139288*^9}, {
  3.905258728795425*^9, 3.905258736666868*^9}, {3.905269634275241*^9, 
  3.905269640926729*^9}},ExpressionUUID->"e4e01ef8-26ba-41be-a575-\
dab559b6b64b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"KpotII", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"F0II", "[", 
      RowBox[{"X", ",", "Y"}], "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KijII", "=", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", 
    RowBox[{"D", "[", 
     RowBox[{"KpotII", ",", 
      RowBox[{"{", "coord", "}"}], ",", 
      RowBox[{"{", "coord", "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.905269593227162*^9, 3.9052696581911173`*^9}, {
  3.9059359675427113`*^9, 3.905936016181325*^9}},
 CellLabel->
  "In[1254]:=",ExpressionUUID->"f9ffbf4c-44f6-490b-80d0-70dab1967509"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"repII", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"X", "/.", "XrepII"}], ",", "Y"}], "]"}], ",", 
     RowBox[{"D", "[", 
      RowBox[{"Y", ",", "Y"}], "]"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"gijII", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"repII", ".", "KijII", ".", "repII"}], "/.", "XrepII"}], "//", 
   "FullSimplify"}]}]}], "Input",
 CellChangeTimes->{{3.9052697276937838`*^9, 3.9052698586833076`*^9}, {
  3.905935973582209*^9, 3.905936029968079*^9}},
 CellLabel->
  "In[1256]:=",ExpressionUUID->"96911fb4-7e8e-4207-81c3-a948d871e69e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"3", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"4352", " ", 
       SuperscriptBox["Y", "5"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Y", "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["Y", "3"]}]}], ")"}]}]]}], "+", 
      RowBox[{"6144", " ", 
       SuperscriptBox["Y", "8"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Y", "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["Y", "3"]}]}], ")"}]}]]}], "+", 
      RowBox[{"256", " ", 
       SuperscriptBox["Y", "4"], " ", 
       SqrtBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["Y", "3"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"25", "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["Y", "3"]}]}], ")"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"75", "+", 
          RowBox[{"136", " ", 
           SuperscriptBox["Y", "3"]}], "+", 
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"225", "+", 
             RowBox[{"816", " ", 
              SuperscriptBox["Y", "3"]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["Y", "6"]}]}]]}]}], ")"}], 
        RowBox[{"1", "/", "3"}]]}], "-", 
      RowBox[{"960", " ", 
       SqrtBox["3"], " ", 
       SuperscriptBox["Y", "6"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"75", "+", 
          RowBox[{"136", " ", 
           SuperscriptBox["Y", "3"]}], "+", 
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"225", "+", 
             RowBox[{"816", " ", 
              SuperscriptBox["Y", "3"]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["Y", "6"]}]}]]}]}], ")"}], 
        RowBox[{"2", "/", "3"}]]}], "+", 
      RowBox[{"136", " ", 
       SuperscriptBox["Y", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "10"}], " ", 
          SqrtBox["3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["Y", "3"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["Y", "3"]}]}], ")"}]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"75", "+", 
          RowBox[{"136", " ", 
           SuperscriptBox["Y", "3"]}], "+", 
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"225", "+", 
             RowBox[{"816", " ", 
              SuperscriptBox["Y", "3"]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["Y", "6"]}]}]]}]}], ")"}], 
        RowBox[{"2", "/", "3"}]]}], "+", 
      RowBox[{"75", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", 
          SqrtBox["3"]}], "+", 
         SqrtBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["Y", "3"]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"25", "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["Y", "3"]}]}], ")"}]}]]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"75", "+", 
          RowBox[{"136", " ", 
           SuperscriptBox["Y", "3"]}], "+", 
          RowBox[{"5", " ", 
           SqrtBox[
            RowBox[{"225", "+", 
             RowBox[{"816", " ", 
              SuperscriptBox["Y", "3"]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["Y", "6"]}]}]]}]}], ")"}], 
        RowBox[{"2", "/", "3"}]]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"32", " ", 
    SuperscriptBox["Y", "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["Y", "3"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"25", "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["Y", "3"]}]}], ")"}]}], ")"}], 
     RowBox[{"3", "/", "2"}]]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.905269839129261*^9, 3.9052698590098143`*^9}, 
   3.905272247458359*^9, 3.905423393624165*^9, 3.905514839901802*^9, 
   3.9059346952709846`*^9, 3.905935184296815*^9, 3.905935942263829*^9, 
   3.9059360311473007`*^9, 3.905936566576538*^9, 3.905938264632596*^9},
 CellLabel->
  "Out[1257]=",ExpressionUUID->"f3372c7c-7f48-493d-8f92-a8d091cb53f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"X286bulkII", "=", 
  RowBox[{"Re", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"Re", "[", "gijII", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"Y", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["3", 
           RowBox[{"1", "/", "3"}]]}]]}], ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9059360995825653`*^9, 3.9059361017531223`*^9}, {
  3.9059365576367292`*^9, 3.9059365739431553`*^9}},
 CellLabel->
  "In[1258]:=",ExpressionUUID->"18829423-2315-42dc-ab15-6b6c27ceb9c3"],

Cell[BoxData["0.2949255491090296`"], "Output",
 CellChangeTimes->{
  3.90552966336672*^9, 3.905935926231345*^9, 3.9059360402616377`*^9, 
   3.905936464546597*^9, {3.905936560394826*^9, 3.905936574966066*^9}, 
   3.905938267231905*^9},
 CellLabel->
  "Out[1258]=",ExpressionUUID->"640d62b8-e7d6-41de-a64e-1bb982a2c546"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total bulk contribution", "Subsubsection",
 CellChangeTimes->{{3.905529804360046*^9, 
  3.905529809815467*^9}},ExpressionUUID->"e525500e-4e2f-457d-8fdc-\
ec6561350485"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Log", "[", "1440", "]"}]}], "/", 
   RowBox[{"Sqrt", "[", "3", "]"}]}], "+", "X286bulkII"}]], "Input",
 CellChangeTimes->{{3.905529816403994*^9, 3.905529825516692*^9}, {
  3.9059360961069317`*^9, 3.9059361048045588`*^9}},
 CellLabel->
  "In[1259]:=",ExpressionUUID->"40822a98-3649-43b8-a124-9152965aaeff"],

Cell[BoxData[
 RowBox[{"-", "3.9037956204954893`"}]], "Output",
 CellChangeTimes->{3.905529826071837*^9, 3.905936466750537*^9, 
  3.905936577160046*^9, 3.905938269139896*^9},
 CellLabel->
  "Out[1259]=",ExpressionUUID->"7f38797b-ec90-42db-a846-2da4e0e45616"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 905},
WindowMargins->{{274, Automatic}, {42, Automatic}},
Magnification->1.25,
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 330, 9, 87, "Section",ExpressionUUID->"7f353550-1904-4958-9188-d56547fbfcfb"],
Cell[913, 33, 654, 12, 90, "Input",ExpressionUUID->"c289917f-17cc-48d8-9ad3-770439169c31"],
Cell[CellGroupData[{
Cell[1592, 49, 164, 3, 67, "Subsection",ExpressionUUID->"59c4bccb-529f-4dfa-905c-e05b75237187"],
Cell[1759, 54, 154, 3, 44, "Text",ExpressionUUID->"e54c939a-88de-4e6c-ab89-15c6a5fc2d71"],
Cell[1916, 59, 859, 27, 64, "Input",ExpressionUUID->"5b4cd243-5960-4e05-9b9b-286a4d44f982"],
Cell[2778, 88, 194, 3, 44, "Text",ExpressionUUID->"0fe33672-c63c-4f42-b8cd-b5ff0fbd268f"],
Cell[2975, 93, 1073, 34, 90, "Input",ExpressionUUID->"8e87c4a8-3e38-4a19-8fca-9be7d408413a"],
Cell[CellGroupData[{
Cell[4073, 131, 820, 23, 90, "Input",ExpressionUUID->"dd761e10-b925-45e7-8937-9f22df16a4f6"],
Cell[4896, 156, 742, 20, 62, "Output",ExpressionUUID->"1a0ddc9a-5c96-4bcb-a70e-c9373721fb4a"]
}, Open  ]],
Cell[5653, 179, 330, 7, 44, "Text",ExpressionUUID->"5a50817a-2395-4d79-b19f-4133c3e6180d"],
Cell[5986, 188, 204, 6, 37, "Input",ExpressionUUID->"c89718fd-a321-4cf9-86ec-f93fe5e9efb2"],
Cell[6193, 196, 585, 17, 64, "Input",ExpressionUUID->"22956463-8b94-429f-ad5d-c2422276af9b"],
Cell[CellGroupData[{
Cell[6803, 217, 823, 25, 64, "Input",ExpressionUUID->"f24b419a-598f-496f-a0df-9b0b476ee85f"],
Cell[7629, 244, 369, 6, 42, "Output",ExpressionUUID->"811aea2f-ba25-4490-b86e-8e3c055a1649"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[8047, 256, 194, 3, 67, "Subsection",ExpressionUUID->"9eac6f0c-71d8-4a95-9e67-8ace8b36c24c"],
Cell[CellGroupData[{
Cell[8266, 263, 3853, 106, 393, "Input",ExpressionUUID->"97f4330c-96b7-4f15-b5b8-e21c2836a64e"],
Cell[12122, 371, 40303, 690, 753, "Output",ExpressionUUID->"bc8cc15d-0269-49b5-af20-47db3bafecdd"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[52474, 1067, 161, 3, 67, "Subsection",ExpressionUUID->"88122e43-551c-4882-bcea-b84226d96dcf"],
Cell[52638, 1072, 593, 18, 47, "Text",ExpressionUUID->"cf96d618-f277-4a07-9e6a-2caece64ae44"],
Cell[CellGroupData[{
Cell[53256, 1094, 1362, 34, 116, "Input",ExpressionUUID->"959fffdb-0c96-45db-8eb9-a08604676fd4"],
Cell[54621, 1130, 929, 20, 88, "Output",ExpressionUUID->"03ca50fa-eea1-450c-9d47-0568345b49d6"],
Cell[55553, 1152, 912, 19, 71, "Output",ExpressionUUID->"2cf62731-4980-4c0f-9f82-afeb76ba23ad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56502, 1176, 335, 10, 57, "Subsubsection",ExpressionUUID->"a7a1602c-8c05-4f1e-a809-e2cd1a5afee8"],
Cell[CellGroupData[{
Cell[56862, 1190, 4707, 109, 272, "Input",ExpressionUUID->"79ed0a4c-d935-48fe-a10b-a212764e8643"],
Cell[61572, 1301, 18195, 359, 747, "Output",ExpressionUUID->"9b49f8ff-7e92-4e43-be8b-f59651a33aa6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79816, 1666, 336, 10, 57, "Subsubsection",ExpressionUUID->"d4b5d6ca-992f-4adf-9eb7-ad7b88d00831"],
Cell[CellGroupData[{
Cell[80177, 1680, 3136, 90, 393, "Input",ExpressionUUID->"a20a0a8b-284b-4ba0-a67b-ecd379542cef"],
Cell[83316, 1772, 11553, 254, 717, "Output",ExpressionUUID->"c065f679-4ce3-4d2d-b4ee-41ad90f44c3b"]
}, Open  ]],
Cell[94884, 2029, 512, 14, 47, "Text",ExpressionUUID->"589df4ad-87c7-4ecf-a38f-775a5e3de2a1"],
Cell[CellGroupData[{
Cell[95421, 2047, 2487, 67, 341, "Input",ExpressionUUID->"1eb6ab51-337e-4871-8c17-49ecb6bfe640"],
Cell[97911, 2116, 15077, 308, 733, "Output",ExpressionUUID->"bd25a917-5433-4064-917d-50f2becdca72"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[113037, 2430, 213, 4, 56, "Subsubsection",ExpressionUUID->"c42489ce-1b9b-46a7-9342-e4904742ce1b"],
Cell[113253, 2436, 163, 3, 44, "Text",ExpressionUUID->"09d79e7c-48b5-495b-a07b-958b652891fc"],
Cell[CellGroupData[{
Cell[113441, 2443, 544, 13, 37, "Input",ExpressionUUID->"dfc744d5-a6f2-49ac-a29c-07a1dd418aa1"],
Cell[113988, 2458, 679, 19, 62, "Output",ExpressionUUID->"705c5724-3acf-471f-b514-6d88d01104d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114704, 2482, 582, 18, 60, "Input",ExpressionUUID->"ba70f2f4-c2ba-4b97-8578-c9444240f9a9"],
Cell[115289, 2502, 360, 9, 42, "Output",ExpressionUUID->"63f34295-0656-4d5b-91c9-f1e67c3d2038"]
}, Open  ]],
Cell[115664, 2514, 859, 24, 90, "Input",ExpressionUUID->"3696ea17-423e-4f97-956d-10b505242a4a"],
Cell[CellGroupData[{
Cell[116548, 2542, 348, 10, 58, InheritFromParent,ExpressionUUID->"476a6cf6-41cb-45a0-b58d-d5b81182c5f3"],
Cell[116899, 2554, 175, 3, 42, "Output",ExpressionUUID->"ae5365b8-2154-4348-8597-7f1f4af613c5"]
}, Open  ]],
Cell[117089, 2560, 166, 3, 44, "Text",ExpressionUUID->"1db78e0e-b68c-427b-a68d-b629c6233d83"],
Cell[CellGroupData[{
Cell[117280, 2567, 1005, 22, 60, "Input",ExpressionUUID->"1c19cb0d-67ba-4767-b6c8-a572a5af8cda"],
Cell[118288, 2591, 1882, 53, 139, "Output",ExpressionUUID->"926af5b7-f9c6-4bbe-9998-ab93f9eb007a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[120207, 2649, 1288, 41, 154, "Input",ExpressionUUID->"7cf4a0a3-63b5-4729-b38b-e5650df5c071"],
Cell[121498, 2692, 282, 8, 65, "Output",ExpressionUUID->"eeb7b015-2522-4519-bc1a-0905c9b67905"],
Cell[121783, 2702, 197, 3, 42, "Output",ExpressionUUID->"d739bf31-7c84-4a36-9495-15af2cb0f34a"]
}, Open  ]],
Cell[121995, 2708, 460, 12, 64, "Input",ExpressionUUID->"46c852e4-53dd-4721-9416-29c7dcc1f4c6"],
Cell[CellGroupData[{
Cell[122480, 2724, 332, 8, 37, "Input",ExpressionUUID->"2d497cc5-ae9b-461b-bf83-67e12e462d5c"],
Cell[122815, 2734, 246, 6, 62, "Output",ExpressionUUID->"81057a20-44c0-438a-a218-afcd1bbb3c66"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123110, 2746, 155, 3, 56, "Subsubsection",ExpressionUUID->"e1fc3b54-6f83-4520-92f1-76d4b9af3697"],
Cell[123268, 2751, 629, 16, 37, "Input",ExpressionUUID->"25ed107b-f101-42a6-a055-6288926364b7"],
Cell[CellGroupData[{
Cell[123922, 2771, 2020, 53, 194, "Input",ExpressionUUID->"52eab41f-1ed9-486b-acba-0bd3158d96a4"],
Cell[125945, 2826, 14987, 266, 753, "Output",ExpressionUUID->"b59de8db-743f-448a-b43c-11cf7a78dc96"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[140993, 3099, 157, 3, 67, "Subsection",ExpressionUUID->"366914b3-9c3d-4f36-b8d0-0aa405d631b0"],
Cell[CellGroupData[{
Cell[141175, 3106, 190, 3, 56, "Subsubsection",ExpressionUUID->"d52c895e-0570-4bad-a841-dad30b8ae0b4"],
Cell[141368, 3111, 316, 6, 44, "Text",ExpressionUUID->"959316ad-613e-46be-911b-4c9d796699ac"],
Cell[CellGroupData[{
Cell[141709, 3121, 1144, 35, 90, "Input",ExpressionUUID->"edf0f48f-4e3a-4e55-a136-0e85355f2625"],
Cell[142856, 3158, 1882, 56, 160, "Output",ExpressionUUID->"fdfd323e-939d-4712-be54-3d3a31bf75f6"]
}, Open  ]],
Cell[144753, 3217, 394, 10, 47, "Text",ExpressionUUID->"b20c4cce-7a80-489d-896c-26ba9a13e131"],
Cell[CellGroupData[{
Cell[145172, 3231, 1200, 28, 64, "Input",ExpressionUUID->"5355754f-9090-4370-a2b7-0d9b0703b16e"],
Cell[146375, 3261, 1189, 30, 65, "Output",ExpressionUUID->"d4db07b8-5ff8-47a6-8892-5516bde46d4d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[147613, 3297, 177, 3, 56, "Subsubsection",ExpressionUUID->"34edca8c-8663-4974-bcf2-79b0e4abf239"],
Cell[147793, 3302, 297, 4, 44, "Text",ExpressionUUID->"e4e01ef8-26ba-41be-a575-dab559b6b64b"],
Cell[148093, 3308, 643, 18, 64, "Input",ExpressionUUID->"f9ffbf4c-44f6-490b-80d0-70dab1967509"],
Cell[CellGroupData[{
Cell[148761, 3330, 645, 18, 64, "Input",ExpressionUUID->"96911fb4-7e8e-4207-81c3-a948d871e69e"],
Cell[149409, 3350, 4967, 150, 506, "Output",ExpressionUUID->"f3372c7c-7f48-493d-8f92-a8d091cb53f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154413, 3505, 639, 18, 60, "Input",ExpressionUUID->"18829423-2315-42dc-ab15-6b6c27ceb9c3"],
Cell[155055, 3525, 318, 6, 42, "Output",ExpressionUUID->"640d62b8-e7d6-41de-a64e-1bb982a2c546"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[155422, 3537, 174, 3, 56, "Subsubsection",ExpressionUUID->"e525500e-4e2f-457d-8fdc-ec6561350485"],
Cell[CellGroupData[{
Cell[155621, 3544, 370, 9, 37, "Input",ExpressionUUID->"40822a98-3649-43b8-a124-9152965aaeff"],
Cell[155994, 3555, 258, 5, 42, "Output",ExpressionUUID->"7f38797b-ec90-42db-a846-2da4e0e45616"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/species_Hirzebruch.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     83792,       1825]
NotebookOptionsPosition[     78161,       1728]
NotebookOutlinePosition[     78498,       1743]
CellTagsIndexPosition[     78455,       1740]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Hirzebruch surfaces", "Section",
 CellChangeTimes->{{3.898865118481789*^9, 
  3.898865123029064*^9}},ExpressionUUID->"44528707-3a95-45f3-a675-\
a5f85bd85e41"],

Cell[TextData[{
 "Here we study Hirzebruch surfaces ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "n"], TraditionalForm]],ExpressionUUID->
  "3a7c1ac4-61d9-4a87-bfd7-aaddeff27c1f"],
 ". These manifolds have2 Kahler moduli (one scalar when setting the volume \
to one); the n refers to the self-intersection of the hypersurface class. \
Also, we note that ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "2"], "=", 
    SubscriptBox["dP", "1"]}], TraditionalForm]],ExpressionUUID->
  "c80c414b-5609-4723-9c52-ef534c54debc"],
 "."
}], "Text",
 CellChangeTimes->{{3.899384335803019*^9, 3.8993844607356462`*^9}, 
   3.8993845551355963`*^9, {3.905934120603917*^9, 
   3.905934125689953*^9}},ExpressionUUID->"86cc5c34-02b3-4db2-8618-\
c38cee4e5ace"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"pairing", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.899384548401823*^9, 3.89938455142349*^9}, {
  3.8993849397211103`*^9, 3.899384939859365*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"99978f46-afa6-4b27-bb57-921ccc91b599"],

Cell[CellGroupData[{

Cell["Geometrical data", "Subsection",
 CellChangeTimes->{{3.899385380991671*^9, 
  3.8993853857700453`*^9}},ExpressionUUID->"31b4bb0f-6067-4224-968f-\
56ddfa6b438d"],

Cell["\<\
Define intersection pairing over the Kahler cone: H.H=n,H.F=1,F.F=0\
\>", "Text",
 CellChangeTimes->{{3.905199769915964*^9, 
  3.905199808543778*^9}},ExpressionUUID->"a267af90-1c2c-4e79-a854-\
8bed5d9b8529"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"intHH", "=", "n"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"intHF", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pairing", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"n", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.905199780161622*^9, 3.9051997997763042`*^9}},
 CellLabel->
  "In[869]:=",ExpressionUUID->"4551adae-b24b-4d19-be84-9639e6ce71ee"],

Cell["curve volumes (which must be positive)", "Text",
 CellChangeTimes->{{3.898872069904819*^9, 3.898872073057179*^9}, {
  3.899384822572627*^9, 3.899384827496832*^9}, {3.905200232284231*^9, 
  3.905200232881791*^9}},ExpressionUUID->"f17a69af-66f0-453d-8e54-\
c611e5cfa442"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"V1", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}], ".", "pairing", ".", 
   RowBox[{"{", 
    RowBox[{"H", ",", "F"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"V2", "=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ".", "pairing", ".", 
   RowBox[{"{", 
    RowBox[{"H", ",", "F"}], "}"}]}]}]}], "Input",
 CellChangeTimes->{{3.898872074040761*^9, 3.898872086774626*^9}, {
  3.898873079017836*^9, 3.898873101374214*^9}, {3.898875233817919*^9, 
  3.8988752435590067`*^9}, {3.899384918600679*^9, 3.899384932795233*^9}, {
  3.8993852999052477`*^9, 3.8993853535315533`*^9}, {3.90520023968256*^9, 
  3.905200249546741*^9}},
 CellLabel->
  "In[872]:=",ExpressionUUID->"492e6b88-0027-4f9a-a85a-bdc65011d0ef"],

Cell[BoxData[
 RowBox[{"F", "+", 
  RowBox[{"H", " ", "n"}]}]], "Output",
 CellChangeTimes->{
  3.89887208703506*^9, 3.898873101664304*^9, 3.898873160529635*^9, {
   3.8988752369700747`*^9, 3.898875243823936*^9}, 3.898875321549992*^9, 
   3.898875404376316*^9, {3.89938492112367*^9, 3.899384949824978*^9}, {
   3.899385317742899*^9, 3.8993853224078217`*^9}, 3.899385353850952*^9, 
   3.905200250485428*^9, 3.905265216425851*^9, 3.9052721059027157`*^9, 
   3.905933759757935*^9},
 CellLabel->
  "Out[872]=",ExpressionUUID->"080552b4-bfca-4a0d-b179-fc09bf493266"],

Cell[BoxData["H"], "Output",
 CellChangeTimes->{
  3.89887208703506*^9, 3.898873101664304*^9, 3.898873160529635*^9, {
   3.8988752369700747`*^9, 3.898875243823936*^9}, 3.898875321549992*^9, 
   3.898875404376316*^9, {3.89938492112367*^9, 3.899384949824978*^9}, {
   3.899385317742899*^9, 3.8993853224078217`*^9}, 3.899385353850952*^9, 
   3.905200250485428*^9, 3.905265216425851*^9, 3.9052721059027157`*^9, 
   3.905933759759282*^9},
 CellLabel->
  "Out[873]=",ExpressionUUID->"fba7117f-5334-4634-aa2f-cafcef784e07"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The field space plot restricted to the volume 1 slice", "Subsection",
 CellChangeTimes->{{3.904113653886012*^9, 
  3.9041136687168503`*^9}},ExpressionUUID->"02f5bb2c-7d54-49e0-b627-\
e3b9f4266253"],

Cell["Define volume, Kahler potential and metric", "Text",
 CellChangeTimes->{{3.899384448945663*^9, 
  3.89938446864764*^9}},ExpressionUUID->"e7f9862d-fff9-4293-869d-\
c810840b516c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vol", "=", 
   RowBox[{
    RowBox[{"n", " ", 
     SuperscriptBox["H", "2"]}], "+", 
    RowBox[{"2", " ", "H", " ", "F"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Kpot", "=", 
   RowBox[{"-", 
    RowBox[{"Log", "[", "Vol", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{"H", ",", "F"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"KIJ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"Kpot", ",", 
       RowBox[{"{", "vars", "}"}], ",", 
       RowBox[{"{", "vars", "}"}]}], "]"}]}], "//", "FullSimplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.898869192592856*^9, 3.898869249738634*^9}, {
   3.898869296390731*^9, 3.898869323275743*^9}, {3.89886937009376*^9, 
   3.8988693705273*^9}, {3.8988697016814528`*^9, 3.898869713205266*^9}, {
   3.8993844461396*^9, 3.89938447709114*^9}, 3.904133822295533*^9},
 CellLabel->
  "In[874]:=",ExpressionUUID->"2d2b6478-57c8-4f25-a20d-9b9a838c44b5"],

Cell["Define metric on unit volume submanifold:", "Text",
 CellChangeTimes->{{3.89938448310289*^9, 
  3.8993844908206787`*^9}},ExpressionUUID->"c73d6f4e-780a-4890-a2ce-\
04489b17ae0f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Xrep", "=", 
  RowBox[{"{", 
   RowBox[{"F", "\[Rule]", 
    FractionBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"n", " ", 
        SuperscriptBox["H", "2"]}]}], ")"}], 
     RowBox[{"2", "H"}]]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Jac", "=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"vars", "/.", "Xrep"}], ",", "H"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"gij", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Jac", ".", 
     RowBox[{"(", 
      RowBox[{"KIJ", ".", "Jac"}], ")"}]}], "/.", "Xrep"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.898869325305778*^9, 3.8988693288952847`*^9}, {
   3.898869362140025*^9, 3.8988693839550877`*^9}, {3.898869419424934*^9, 
   3.898869432184711*^9}, {3.9041129772446117`*^9, 3.904112977553746*^9}, {
   3.904133845807979*^9, 3.9041338459297237`*^9}, 3.905205716220221*^9, {
   3.905211394332849*^9, 3.905211400470786*^9}, {3.90525518802283*^9, 
   3.905255188576211*^9}},
 CellLabel->
  "In[878]:=",ExpressionUUID->"9c2969b8-1bb2-451f-8e69-b798b4bfe2d7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"F", "\[Rule]", 
   FractionBox[
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["H", "2"], " ", "n"}]}], 
    RowBox[{"2", " ", "H"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.898869376832265*^9, 3.898869384572302*^9}, {
   3.898869421514525*^9, 3.8988694325551157`*^9}, 3.8993845579973583`*^9, 
   3.899384943717742*^9, {3.9041129631122417`*^9, 3.904112978083646*^9}, 
   3.904133847703685*^9, 3.905205727262969*^9, {3.9052113973653593`*^9, 
   3.905211400939137*^9}, 3.9052721098614264`*^9, 3.90527215677243*^9, 
   3.905933763610482*^9},
 CellLabel->
  "Out[878]=",ExpressionUUID->"7f0a302d-8ba0-4588-9d81-0eef14a32ef6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1", ",", 
   RowBox[{
    RowBox[{"-", "n"}], "-", 
    FractionBox[
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox["H", "2"], " ", "n"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["H", "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.898869376832265*^9, 3.898869384572302*^9}, {
   3.898869421514525*^9, 3.8988694325551157`*^9}, 3.8993845579973583`*^9, 
   3.899384943717742*^9, {3.9041129631122417`*^9, 3.904112978083646*^9}, 
   3.904133847703685*^9, 3.905205727262969*^9, {3.9052113973653593`*^9, 
   3.905211400939137*^9}, 3.9052721098614264`*^9, 3.90527215677243*^9, 
   3.9059337636121902`*^9},
 CellLabel->
  "Out[879]=",ExpressionUUID->"20e19af2-e9fe-4ff5-98f5-fa5ff34a57f3"],

Cell[BoxData[
 FractionBox["1", 
  SuperscriptBox["H", "2"]]], "Output",
 CellChangeTimes->{{3.898869376832265*^9, 3.898869384572302*^9}, {
   3.898869421514525*^9, 3.8988694325551157`*^9}, 3.8993845579973583`*^9, 
   3.899384943717742*^9, {3.9041129631122417`*^9, 3.904112978083646*^9}, 
   3.904133847703685*^9, 3.905205727262969*^9, {3.9052113973653593`*^9, 
   3.905211400939137*^9}, 3.9052721098614264`*^9, 3.90527215677243*^9, 
   3.905933763614091*^9},
 CellLabel->
  "Out[880]=",ExpressionUUID->"cf72cc60-0148-4b78-900c-a89914cd4112"]
}, Open  ]],

Cell["Replacement rule to canonically normalized kinetic term:", "Text",
 CellChangeTimes->{{3.899384518759368*^9, 
  3.8993845290769777`*^9}},ExpressionUUID->"0470e4f8-f287-4216-9391-\
abe7c92e80e3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Hrep", "=", 
   RowBox[{"{", 
    RowBox[{"H", "\[Rule]", 
     RowBox[{"Exp", "[", 
      RowBox[{"-", "x"}], "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.899384530130684*^9, 3.899384530516707*^9}, {
  3.904133587915699*^9, 3.904133588618792*^9}},
 CellLabel->
  "In[881]:=",ExpressionUUID->"05146397-d2db-437d-8e3f-a655f1f73a5a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox[
    RowBox[{"1", "-", 
     RowBox[{
      SuperscriptBox["H", "2"], " ", "n"}]}], 
    RowBox[{"2", " ", "H"}]], "/.", "Hrep"}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.904133591056057*^9, 3.9041336030441113`*^9}, {
  3.904133863202547*^9, 3.904133863385445*^9}},
 CellLabel->
  "In[882]:=",ExpressionUUID->"41110c0c-413e-4d3f-94ce-a533fb779f8e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", "x"], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "x"}]], " ", "n"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9041335921362333`*^9, 3.9041336034811287`*^9}, {
   3.9041338601103363`*^9, 3.904133863822871*^9}, 3.90520574838737*^9, 
   3.905272158764888*^9, 3.905933770032043*^9},
 CellLabel->
  "Out[882]=",ExpressionUUID->"b99d8cb5-c0ca-48d1-9858-aae4d42c6c10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F", "/.", "Xrep"}], "/.", "Hrep"}], ")"}], "\[Equal]", "0"}], 
   ",", "x"}], "]"}]], "Input",
 CellChangeTimes->{{3.905206297117009*^9, 3.9052063290682983`*^9}},
 CellLabel->
  "In[105]:=",ExpressionUUID->"b531ec99-76d8-45c6-a769-622b4f3ddee1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         TemplateBox[{"1"},
          "C"]}], "+", 
        RowBox[{"Log", "[", 
         RowBox[{"-", 
          SqrtBox["n"]}], "]"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     RowBox[{"ConditionalExpression", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         TemplateBox[{"1"},
          "C"]}], "+", 
        RowBox[{"Log", "[", 
         SqrtBox["n"], "]"}]}], ",", 
       RowBox[{
        TemplateBox[{"1"},
         "C"], "\[Element]", 
        TemplateBox[{},
         "Integers"]}]}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.905206319522511*^9, 3.905206329637867*^9}},
 CellLabel->
  "Out[105]=",ExpressionUUID->"a13dd10e-eef7-4551-a770-5a190cd18d2e"]
}, Open  ]],

Cell[TextData[{
 "As an example, the field space for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "3"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "04e4a48a-a08d-4345-815d-2b384bd946cf"],
 " is depicted below:"
}], "Text",
 CellChangeTimes->{{3.905934140659873*^9, 
  3.905934168694969*^9}},ExpressionUUID->"10bc5a0d-fdc7-4a16-8d6f-\
49fed1e63d0f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"F3FieldSpace", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"RegionPlot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"F", "\[GreaterEqual]", "0"}], "&&", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"H", "+", 
            RowBox[{"n", " ", "F"}]}], ")"}], "/.", 
          RowBox[{"{", 
           RowBox[{"n", "\[Rule]", "3"}], "}"}]}], ")"}], "\[GreaterEqual]", 
        "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"H", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"F", ",", "0", ",", "6"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", 
         RowBox[{"Opacity", "[", "0.25", "]"}]}], "]"}]}], ",", 
      RowBox[{"BoundaryStyle", "\[Rule]", 
       RowBox[{"{", "Red", "}"}]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "5"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Mesh", "\[Rule]", "None"}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{"-", "x"}], "]"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Exp", "[", "x", "]"}], "-", 
             RowBox[{"n", " ", 
              RowBox[{"Exp", "[", 
               RowBox[{"-", "x"}], "]"}]}]}], ")"}], "/", "2"}], ")"}], "/.", 
         
         RowBox[{"{", 
          RowBox[{"n", "\[Rule]", "3"}], "}"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Black"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.904113026055995*^9, 3.9041130560544653`*^9}, {
   3.9041135245928373`*^9, 3.904113616515483*^9}, {3.904113671077582*^9, 
   3.904114018479644*^9}, {3.904114077574245*^9, 3.9041140859653893`*^9}, {
   3.904114213502819*^9, 3.9041142706494093`*^9}, {3.904132633857177*^9, 
   3.904132672700639*^9}, {3.904132710304487*^9, 3.904132717714397*^9}, {
   3.9041342550784273`*^9, 3.9041342870894136`*^9}, {3.905206106457161*^9, 
   3.90520610719522*^9}, 3.905265416123169*^9},
 CellLabel->"In[94]:=",ExpressionUUID->"66be0b2d-956d-4293-bd6b-77cc8df0164e"],

Cell[BoxData[
 GraphicsBox[{{GraphicsComplexBox[CompressedData["
1:eJxF11uIjWscx/E1Ozkkk8OglAuHC3Eh8hbFGA1zgzEjSjZTthQphxs5jAgt
FFJGFC7mQtKkGbmiSfZGMsqFjSVuFIsa5+UUada26vn899Xbp96enud79xv3
1+al6/7I5XLHq3K5yndgR0d1+7zW2oYbuXszp52svXVvYvOh0rW53Hhz9OaD
pZ7w6uP3Vxazh+ERc4f15UtPw8VvF5vaCs/DdY0Lxxezl+Ez599+ztpeh7/9
Ono7X+oNNy+beqrQ9D78ePn6GW2Fj+EDVbPOdedL4emXBvUvZl/Cz1c83TSk
+DV8rF9HIWv7Hp7dtauupf5HuPfPRRfzpZ/h0wPGDu9s/xVuuPJuZ6GpL/yp
5fqLcrkc1u/f089mv/rdRT/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/
1o/1Y/12PWg+UXmnfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+vH
+h15kg188vve+rF+rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf67fk
w5Hayj30Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wb0Wpb3vl
XP1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vb83XLlcp/+rF+
rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf65e1fto2qbOqTj/Wj/Vj
/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/2u7p5cU8z6RT/Wj/Vj/Vg/
1o/1Y/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/3m7Fl7ub27f/Rj/Vg/1o/1Y/1Y
P9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9bv771nG1vqB0U/1o/1Y/1YP9aP9WP9
WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9Fux79GZMz+Dox/qxfqwf68f6sX6sH+vH
+rF+rB/rx/qxfqwf68f6sX6s39391YcLTdXRj/Vj/Vg/1o/1Y/1YP9aP9WP9
WD/Wj/Vj/Vg/1o/1Y/1Yvwv/TBjRs3Fo9GP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP
9WP9WD/Wj/Vj/Vg/1m9D/Y01kzqHRT/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/W
j/Vj/Vg/1o/1Y/2m3FrVlS8Nj36sH+vH+rF+rB/rx/qxfqwf68f6sX6sH+vH
+rF+rB/rx/q9m/+j72VWE/1YP9aP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9
WD/Wj/XrvH1ycf2OkdGP9WP9WD/Wj/Vj/Vg/1o/1Y/1YP9aP9WP9WD/Wj/Vj
/Vi/rQ3Tz7Z3j4p+rB/rx/qxfqwf68f6sX6sH+vH+rF+rB/rx/qxfqwf68ex
f+/c7y2XR/+/f5Nj/ybH/k2O/Zsc+zc59m9y7N/k2L/JsX+TY/8mx/5Njv2b
HPs3OfZvcuzf5Ni/ybF/k2P/Jsf+Tf4P2+2huw==
     "], {{
       {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[0.25], EdgeForm[
        None], GraphicsGroupBox[PolygonBox[CompressedData["
1:eJxFmXfYlcURR9/XDiKK9N57771JRzrCR++9g/QivX3SjBgMapQYFdHYiA0V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          "]]]}, {}, {}, {}, {}}, 
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJwt0E1KggEUBdDP/DIrtbSCGjYrsB0U2AIEFd2AGNSkpgmVlb+lZkvQPege
bA+6B9tBR2hw4E4e3PtOqw+l+0gQBHk2WOcjzrmiyA11hkyY8cOSXzYdnXDB
NRXueOaFBq+88U6TFm06dOnxwSd9Bgz5YsQ3T9xSJkeWY0JWeiyYM2XMgEdq
FLjkjEMOyJBmnz1SJEmwyw7bxNkitt5KSPT/X3+owxyq
        "]]}}], {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwVl3c0Fw4bxSVlhkQykr2VMkLpeSJb9kxmCEX2jOwQZa/KykrDzuYrm8qu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        "]]},
      Annotation[#, "Charting`Private`Tag$39205#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None, "TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->{{0, 1}, {0, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9041135811975813`*^9, 3.904113600581546*^9}, 
   3.904113696392241*^9, {3.904113728080948*^9, 3.904113818283001*^9}, {
   3.9041138809672823`*^9, 3.9041140189170856`*^9}, 3.9041140872512417`*^9, {
   3.904114214870905*^9, 3.904114225428594*^9}, {3.9041142642667227`*^9, 
   3.904114271067091*^9}, {3.904132634739534*^9, 3.904132673169829*^9}, {
   3.904132711051512*^9, 3.90413271817174*^9}, {3.904134272635435*^9, 
   3.90413428736014*^9}, 3.9052061077474537`*^9},
 CellLabel->"Out[94]=",ExpressionUUID->"31ba3185-9a5d-42a5-80c5-86cb235fdb8e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "boundary", " ", "of", " ", "moduli", " ", "space"}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"lines", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", "n", "]"}], "/", "2"}], ",", "0"}], "}"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", "n", "]"}], "/", "2"}], ",", "100"}], 
           "}"}]}], "}"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "12"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lineStyle", "=", 
     RowBox[{"{", 
      RowBox[{"Gray", ",", "Dashed"}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9059337944630327`*^9, 3.905933818304315*^9}, {
  3.905933910534678*^9, 3.90593395565903*^9}},
 CellLabel->
  "In[894]:=",ExpressionUUID->"8e7f1e7e-df83-4096-9979-1fcadaeef4d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Species scale", "Subsection",
 CellChangeTimes->{{3.9041141236109962`*^9, 
  3.90411412819556*^9}},ExpressionUUID->"a93e5445-327a-4ead-87a0-\
7e49b300a7c9"],

Cell["First chern class and species scale", "Text",
 CellChangeTimes->{{3.9052103877434273`*^9, 3.905210393839674*^9}, {
  3.905933883641238*^9, 
  3.905933883759503*^9}},ExpressionUUID->"2dd1429c-8290-489b-9031-\
151447bfe3ac"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{"2", "-", "n"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F1", "=", 
   RowBox[{"c1", ".", "pairing", ".", 
    RowBox[{"{", 
     RowBox[{"H", ",", "F"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"F1", "/.", "Xrep"}], "/.", "Hrep"}], "//", 
  "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.898869715829754*^9, 3.898869768622386*^9}, 
   3.89887531855171*^9, {3.8993845167331057`*^9, 3.899384543181468*^9}, {
   3.899385280875165*^9, 3.899385284424271*^9}, {3.9052054969255667`*^9, 
   3.905205517536759*^9}, {3.9052057509042397`*^9, 3.905205760508521*^9}, {
   3.905206133303034*^9, 3.905206176483397*^9}, 3.905254594984164*^9, 
   3.9059338878956423`*^9},
 CellLabel->
  "In[889]:=",ExpressionUUID->"b43e2bf5-022d-44b5-b683-9d562e57218a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   RowBox[{"Cosh", "[", "x", "]"}]}], "-", 
  RowBox[{"Sinh", "[", "x", "]"}]}]], "Output",
 CellChangeTimes->{{3.898869736809936*^9, 3.898869768964966*^9}, 
   3.898873159006565*^9, 3.8988753187978363`*^9, {3.8993845435717993`*^9, 
   3.899384561285261*^9}, 3.899384948126305*^9, {3.899385281199377*^9, 
   3.899385284740649*^9}, {3.905205510802651*^9, 3.905205518479171*^9}, {
   3.9052057564453*^9, 3.905205760838081*^9}, 3.905206225985469*^9, 
   3.9052082839909897`*^9, 3.905208329522126*^9, 3.9052102889373827`*^9, {
   3.9052169412655*^9, 3.905216960320931*^9}, 3.905254596069531*^9, 
   3.905256817396824*^9, 3.9052652079227343`*^9, 3.905272113552684*^9, 
   3.905272162637394*^9, 3.9052723799891*^9, {3.90593375333678*^9, 
   3.9059337766747017`*^9}, 3.905933889959811*^9},
 CellLabel->
  "Out[891]=",ExpressionUUID->"6c355368-4691-448f-8dfd-763a55c3b853"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Species", "[", "x_", "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Cosh", "[", "x", "]"}]}], "-", 
        RowBox[{"Sinh", "[", "x", "]"}]}], ")"}], ")"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.904129350652122*^9, 3.904129363269754*^9}, 
   3.9052061393716288`*^9, {3.9052061811893873`*^9, 3.9052062214184523`*^9}, {
   3.9052649681452217`*^9, 3.905264970636832*^9}},
 CellLabel->
  "In[887]:=",ExpressionUUID->"a905788d-39d0-41a5-8b97-6348a5b074c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FnSpecies", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"Species", "[", "x", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "20"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", " ", "Thick"}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.65"}], "}"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Epilog", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Directive", "[", "lineStyle", "]"}], ",", 
       RowBox[{"lines", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"lines", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"lines", "[", 
        RowBox[{"[", "12", "]"}], "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904114148028269*^9, 3.9041141796096478`*^9}, {
  3.904114282073365*^9, 3.9041143106371613`*^9}, {3.904114348849914*^9, 
  3.9041145476293697`*^9}, {3.904114595528246*^9, 3.904114606628804*^9}, {
  3.9052068456478233`*^9, 3.9052069391543207`*^9}, {3.9052070089765778`*^9, 
  3.905207078635117*^9}, {3.90520712366364*^9, 3.90520718581462*^9}, {
  3.9052169304030123`*^9, 3.9052169347881517`*^9}, {3.90526499047793*^9, 
  3.905265006690419*^9}, {3.9052652792319202`*^9, 3.905265280374873*^9}, {
  3.905272120018467*^9, 3.905272126523507*^9}, {3.905933944055098*^9, 
  3.905933967656056*^9}, {3.9059340162604218`*^9, 3.905934016579835*^9}},
 CellLabel->
  "In[901]:=",ExpressionUUID->"97f53363-a5ee-4177-83d4-e0df6465a22b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVlXc81l8Ux42ylREh47H3eJ6HitQ5VkVSEWVEZBQyU4gGMjKiFCIjFJUm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       "]]},
     Annotation[#, "Charting`Private`Tag$357991#1"]& ]}, {}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0.5], 
      Dashing[{Small, Small}]}], 
    LineBox[{{0, 0}, {0, 100}}], 
    LineBox[
     NCache[{{Rational[1, 2] Log[2], 0}, {Rational[1, 2] Log[2], 100}}, {{
       0.34657359027997264`, 0}, {0.34657359027997264`, 100}}]], 
    LineBox[
     NCache[{{Rational[1, 2] Log[12], 0}, {Rational[1, 2] Log[12], 100}}, {{
       1.2424533248940002`, 0}, {1.2424533248940002`, 100}}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 10}, {0, 0.65}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.904114180179826*^9, {3.904114284837927*^9, 3.9041143110453568`*^9}, {
   3.9041143723178577`*^9, 3.904114377763503*^9}, {3.904114432938718*^9, 
   3.904114475022664*^9}, 3.904114547960373*^9, {3.9041145978244553`*^9, 
   3.9041146081047497`*^9}, {3.905206856120449*^9, 3.905206870400367*^9}, {
   3.905206916898882*^9, 3.905206939435246*^9}, {3.905207010440037*^9, 
   3.9052070789665947`*^9}, 3.905207124829241*^9, 3.905207161128723*^9, 
   3.90520720115133*^9, 3.905207947182403*^9, {3.905216938115842*^9, 
   3.905216963702682*^9}, {3.905264991067327*^9, 3.905265006950919*^9}, 
   3.905265280708921*^9, {3.9052721274431257`*^9, 3.905272134564521*^9}, 
   3.9052721651919613`*^9, 3.905272383437903*^9, 3.905933779694354*^9, 
   3.9059339679716177`*^9, 3.9059340170600643`*^9},
 CellLabel->
  "Out[901]=",ExpressionUUID->"f07ae401-1bc5-4437-8e5f-868f4461c568"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SpeciesGradient", "[", "x_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Abs", "[", 
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"Species", "[", "X", "]"}], ",", "X"}], "]"}], "]"}], "/", 
      RowBox[{"Species", "[", "X", "]"}]}], ")"}], "^", "2"}], "/.", 
   RowBox[{"{", 
    RowBox[{"X", "\[Rule]", "x"}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.905207273447406*^9, 3.905207330717967*^9}},
 CellLabel->
  "In[898]:=",ExpressionUUID->"2ce749b0-5de7-4338-b7a6-e747fbd9f972"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SpeciesScaleBehavior", "=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"SpeciesGradient", "[", "x", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "6.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0.27"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"LabelStyle", "->", "\"\<Author\>\""}], ",", 
      RowBox[{"ImageSize", "\[Rule]", "Large"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
      RowBox[{"Frame", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
      RowBox[{"Epilog", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", "lineStyle", "]"}], ",", 
         RowBox[{"lines", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"lines", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"lines", "[", 
          RowBox[{"[", "12", "]"}], "]"}]}], "}"}]}]}], "]"}], ",", 
    RowBox[{"Plot", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Black", ",", "Dashed"}], "}"}]}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.904129338703463*^9, 3.904129339922675*^9}, {
  3.904129388788354*^9, 3.904129619002833*^9}, {3.904129651376471*^9, 
  3.9041296600392714`*^9}, {3.904129988329769*^9, 3.904129991106174*^9}, {
  3.904130454649341*^9, 3.904130461587674*^9}, {3.904132221549047*^9, 
  3.904132230127735*^9}, {3.9052073252765903`*^9, 3.9052073768373127`*^9}, {
  3.905207624569619*^9, 3.905207682458*^9}, {3.905207937037375*^9, 
  3.9052079384324303`*^9}, {3.905207976766177*^9, 3.9052079778034563`*^9}, {
  3.905265054516828*^9, 3.905265066065865*^9}, {3.905272391965413*^9, 
  3.905272394532617*^9}, {3.905933988537854*^9, 3.905934005394627*^9}},
 CellLabel->
  "In[900]:=",ExpressionUUID->"036c8ecc-3ad0-428d-8949-6f6066ce651d"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
       LineBox[CompressedData["
1:eJwd13c8V+8XAHA7e++9khAtGso5DYpEREaysstoqIQGhYyMZGUlFdFACsmW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        "]]},
      Annotation[#, "Charting`Private`Tag$357591#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{Small, Small}], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQPbcuic0wpduOAQwu2LPffqT+Vn6nPYy/8NT8wtfy
J+H8des7b+fo3YLz0+0vznxT9BjOz3uq+XjLupdwPpdii/p9iw9wfp/Aaa2F
CZ/h/KTbIfuZz3yD8wuPtiTlq/+C8zcW8ARLeP5FuKc6+5VBOIMDjN80/0/g
lzeMcD7D5QcOe6qY4Xy1krSKEC1WOP/J1+lh3HvZ4Hyvp1m1kwo54Hy/JxO0
5eS44PxXh5MaTqzlhvP1BK/JOsfzwvlc9l8T73zmg/Pd30Z9VwoVgPNvHEph
jNIRhPO3dhyJU/iK4Kexlj44d04Izk8uqt7KM0sYztdP1z7nkygC558X0uEu
tRSF83eva5qtwywG51czagWcuYvgc92p8sjbIg7nP12mOGV+jQScP0VDkmVn
qCScP2FW2vFEBSk4P2pK7Dme5wj+D5elP+fvk4bzHz91qjjULgPnL7I1lD6b
KAvnr20tFUzXlYPz20OTvZm/IvimdxaubD8rD+fP0Jy99qy3Apxff6B3hvdO
BN9XOnTpKRVFON8x73i0YCeCP18mSeXMVwRf5fDyaX7RSgj/6R7SurQPwU/7
zHLxpJYynJ+08ZNCZz+CP+EST++R4wj+vs9qP///R/ABZUDs2g==
        "]]},
      Annotation[#, "Charting`Private`Tag$357638#1"]& ]}, {}}},
  AspectRatio->1,
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    Directive[{
      GrayLevel[0.5], 
      Dashing[{Small, Small}]}], 
    LineBox[{{0, 0}, {0, 100}}], 
    LineBox[
     NCache[{{Rational[1, 2] Log[2], 0}, {Rational[1, 2] Log[2], 100}}, {{
       0.34657359027997264`, 0}, {0.34657359027997264`, 100}}]], 
    LineBox[
     NCache[{{Rational[1, 2] Log[12], 0}, {Rational[1, 2] Log[12], 100}}, {{
       1.2424533248940002`, 0}, {1.2424533248940002`, 100}}]]},
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->"Author",
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{0, 6.5}, {0, 0.27}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9041294038406878`*^9, {3.904129439141781*^9, 3.90412946864044*^9}, {
   3.904129501507094*^9, 3.904129507101665*^9}, {3.904129542591696*^9, 
   3.90412958788977*^9}, {3.9041296519305887`*^9, 3.904129660299911*^9}, 
   3.9041299917007637`*^9, {3.904130455542375*^9, 3.9041304618380938`*^9}, 
   3.905207389758353*^9, {3.9052076264463873`*^9, 3.905207683032278*^9}, 
   3.90520793887613*^9, 3.905207978197336*^9, {3.905265061191401*^9, 
   3.905265066519731*^9}, 3.905272394965537*^9, {3.905933990753249*^9, 
   3.905934005847835*^9}},
 CellLabel->
  "Out[900]=",ExpressionUUID->"0e4fc8d4-f257-420b-a6d0-d2be5d3efbd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Desert point", "Subsubsection",
 CellChangeTimes->{{3.8993854975715933`*^9, 
  3.8993855005534153`*^9}},ExpressionUUID->"ac60f2e6-9f18-4add-a0a9-\
6ecf2a236ef0"],

Cell["Desert point:", "Text",
 CellChangeTimes->{{3.899385471923195*^9, 
  3.899385475063805*^9}},ExpressionUUID->"6a9260ad-2a5c-4440-9c4f-\
c8e07cd3eca1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Maximize", "[", 
   RowBox[{
    RowBox[{"Species", "[", "x", "]"}], ",", "x"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.898885360950424*^9, 3.8988853836081047`*^9}, {
  3.905206244488264*^9, 3.905206279819441*^9}, {3.905206807366129*^9, 
  3.905206838746578*^9}, {3.905206978269109*^9, 3.905206978933497*^9}, {
  3.905208257301399*^9, 3.9052082602843847`*^9}},
 CellLabel->
  "In[903]:=",ExpressionUUID->"c3f80dc2-97c6-4ce2-83b9-9218d35d01b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox["2", 
     RowBox[{"3", "/", "4"}]]], ",", 
   RowBox[{"{", 
    RowBox[{"x", "\[Rule]", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], "2"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.905208333738751*^9, 3.905265119419045*^9, 
  3.905265225589273*^9},
 CellLabel->
  "Out[903]=",ExpressionUUID->"299d60a6-10bb-4e0a-b7eb-26b4d292b0b4"]
}, Open  ]],

Cell["Only inside moduli space for n=2. Otherwise given by:", "Text",
 CellChangeTimes->{{3.8993854849457703`*^9, 
  3.899385516842019*^9}},ExpressionUUID->"e5a848dc-d502-42d1-a206-\
802d3816bedb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Species", "[", 
   RowBox[{
    RowBox[{"Log", "[", "n", "]"}], "/", "2"}], "]"}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.905209070462788*^9, 3.905209078216608*^9}},
 CellLabel->
  "In[904]:=",ExpressionUUID->"ea3718ab-023e-4b64-934a-0959c4bf38cf"],

Cell[BoxData[
 SqrtBox[
  FractionBox[
   SqrtBox["n"], 
   RowBox[{"2", "+", "n"}]]]], "Output",
 CellChangeTimes->{3.90520907855896*^9, 3.905265145433659*^9, 
  3.905265227293469*^9},
 CellLabel->
  "Out[904]=",ExpressionUUID->"3cf45ba3-bdc8-4c84-8010-2d06f6441445"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Field range", "Subsection",
 CellChangeTimes->{{3.8993855021009817`*^9, 
  3.899385505709165*^9}},ExpressionUUID->"848970ad-8464-48b3-96c9-\
a8d4e2d809cb"],

Cell["Distance in field space:", "Text",
 CellChangeTimes->{{3.8988730722432947`*^9, 3.8988730773925953`*^9}, {
  3.89887311424792*^9, 3.898873122416016*^9}, {3.898873915804771*^9, 
  3.898873919088331*^9}, {3.899385422691807*^9, 
  3.899385426313308*^9}},ExpressionUUID->"ba47c78f-405f-446c-a4ff-\
26b4f4c61960"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"F1", "/.", "Xrep"}], "/.", "Hrep"}], ")"}], "\[Equal]", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"\[Mu]", "^", "2"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{"xval", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"eq", ",", "x"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", 
    RowBox[{
     TemplateBox[{"1"},
      "C"], "->", "0"}]}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "location", " ", "of", " ", "endpoint", " ", "where", " ", "species", " ", 
    "scale", " ", "crosses", " ", "V0"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]x", "=", 
   RowBox[{
    RowBox[{"x", "-", 
     RowBox[{"Log", "[", 
      SqrtBox["n"], "]"}]}], "/.", "xval"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"closed", " ", "form", " ", "for", " ", "distance"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"\[CapitalDelta]x", ",", 
     RowBox[{"{", 
      RowBox[{"\[Mu]", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//", 
  "FullSimplify", " ", 
  RowBox[{"(*", " ", 
   RowBox[{"approximated", " ", "form", " ", "for", " ", "small", " ", "V0"}],
    " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.898873123387991*^9, 3.898873233404561*^9}, {
   3.898873901384767*^9, 3.898873977642441*^9}, {3.8988747195293903`*^9, 
   3.8988747236939793`*^9}, 3.8988855712479362`*^9, {3.898886120357093*^9, 
   3.898886120398395*^9}, {3.899385434017614*^9, 3.899385467733392*^9}, {
   3.90520921259558*^9, 3.905209232299583*^9}, {3.905209822393174*^9, 
   3.9052098472144957`*^9}, {3.9052098836585417`*^9, 3.905209892995718*^9}, {
   3.905209942475037*^9, 3.90520995375029*^9}, {3.905210055567305*^9, 
   3.905210060368497*^9}, {3.905210170189106*^9, 3.905210188437931*^9}, {
   3.9052545841627007`*^9, 3.90525458485676*^9}, 3.905254628748664*^9, {
   3.905256831327238*^9, 3.9052568449639673`*^9}, {3.905265195804142*^9, 
   3.905265197572064*^9}, {3.905265253336824*^9, 3.9052652536450863`*^9}},
 CellLabel->
  "In[909]:=",ExpressionUUID->"4c493547-5ca3-4757-9f98-1c7feff8248e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"x", "\[Rule]", 
   RowBox[{"Log", "[", 
    FractionBox[
     RowBox[{"1", "+", 
      SqrtBox[
       RowBox[{"1", "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Mu]", "4"]}]}]]}], 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Mu]", "2"]}]], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.898873143772687*^9, 3.898873164283423*^9}, {
   3.898873196892262*^9, 3.8988732311567307`*^9}, {3.898873946000125*^9, 
   3.898873977904284*^9}, 3.8988747247597437`*^9, 3.898875324020948*^9, 
   3.8988855715364943`*^9, 3.89888612064853*^9, {3.899385428001564*^9, 
   3.899385434600807*^9}, 3.899385468360476*^9, 3.905209236878868*^9, 
   3.9052098491120033`*^9, {3.9052098860293503`*^9, 3.90520989467139*^9}, {
   3.90520994442347*^9, 3.905209954482531*^9}, 3.905210061130486*^9, {
   3.90521017571432*^9, 3.905210188680916*^9}, {3.905254588174037*^9, 
   3.9052546292868357`*^9}, 3.9052568457721233`*^9, {3.9052651892488194`*^9, 
   3.90526519834719*^9}, {3.905265229291416*^9, 3.905265253878366*^9}},
 CellLabel->
  "Out[910]=",ExpressionUUID->"0963c229-c28d-4918-96dc-13a946a668ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    SqrtBox["n"], "]"}]}], "+", 
  RowBox[{"Log", "[", 
   FractionBox[
    RowBox[{"1", "+", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Mu]", "4"]}]}]]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Mu]", "2"]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.898873143772687*^9, 3.898873164283423*^9}, {
   3.898873196892262*^9, 3.8988732311567307`*^9}, {3.898873946000125*^9, 
   3.898873977904284*^9}, 3.8988747247597437`*^9, 3.898875324020948*^9, 
   3.8988855715364943`*^9, 3.89888612064853*^9, {3.899385428001564*^9, 
   3.899385434600807*^9}, 3.899385468360476*^9, 3.905209236878868*^9, 
   3.9052098491120033`*^9, {3.9052098860293503`*^9, 3.90520989467139*^9}, {
   3.90520994442347*^9, 3.905209954482531*^9}, 3.905210061130486*^9, {
   3.90521017571432*^9, 3.905210188680916*^9}, {3.905254588174037*^9, 
   3.9052546292868357`*^9}, 3.9052568457721233`*^9, {3.9052651892488194`*^9, 
   3.90526519834719*^9}, {3.905265229291416*^9, 3.905265253880589*^9}},
 CellLabel->
  "Out[911]=",ExpressionUUID->"05d83222-d83a-4cec-a215-bf99b02aac98"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "2"}], " ", 
   SuperscriptBox["\[Mu]", "4"]}], "-", 
  FractionBox[
   RowBox[{"Log", "[", "n", "]"}], "2"], "+", 
  RowBox[{"Log", "[", 
   FractionBox["1", 
    SuperscriptBox["\[Mu]", "2"]], "]"}]}]], "Output",
 CellChangeTimes->{{3.898873143772687*^9, 3.898873164283423*^9}, {
   3.898873196892262*^9, 3.8988732311567307`*^9}, {3.898873946000125*^9, 
   3.898873977904284*^9}, 3.8988747247597437`*^9, 3.898875324020948*^9, 
   3.8988855715364943`*^9, 3.89888612064853*^9, {3.899385428001564*^9, 
   3.899385434600807*^9}, 3.899385468360476*^9, 3.905209236878868*^9, 
   3.9052098491120033`*^9, {3.9052098860293503`*^9, 3.90520989467139*^9}, {
   3.90520994442347*^9, 3.905209954482531*^9}, 3.905210061130486*^9, {
   3.90521017571432*^9, 3.905210188680916*^9}, {3.905254588174037*^9, 
   3.9052546292868357`*^9}, 3.9052568457721233`*^9, {3.9052651892488194`*^9, 
   3.90526519834719*^9}, {3.905265229291416*^9, 3.905265253928236*^9}},
 CellLabel->
  "Out[912]=",ExpressionUUID->"b27f1b29-b721-494d-9de8-857de2d0f745"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 905},
WindowMargins->{{Automatic, 50}, {31, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 67, "Section",ExpressionUUID->"44528707-3a95-45f3-a675-a5f85bd85e41"],
Cell[747, 27, 762, 20, 58, "Text",ExpressionUUID->"86cc5c34-02b3-4db2-8618-c38cee4e5ace"],
Cell[1512, 49, 286, 6, 30, "Input",ExpressionUUID->"99978f46-afa6-4b27-bb57-921ccc91b599"],
Cell[CellGroupData[{
Cell[1823, 59, 166, 3, 54, "Subsection",ExpressionUUID->"31b4bb0f-6067-4224-968f-56ddfa6b438d"],
Cell[1992, 64, 217, 5, 35, "Text",ExpressionUUID->"a267af90-1c2c-4e79-a854-8bed5d9b8529"],
Cell[2212, 71, 525, 15, 73, "Input",ExpressionUUID->"4551adae-b24b-4d19-be84-9639e6ce71ee"],
Cell[2740, 88, 275, 4, 35, "Text",ExpressionUUID->"f17a69af-66f0-453d-8e54-c611e5cfa442"],
Cell[CellGroupData[{
Cell[3040, 96, 773, 19, 52, "Input",ExpressionUUID->"492e6b88-0027-4f9a-a85a-bdc65011d0ef"],
Cell[3816, 117, 561, 11, 34, "Output",ExpressionUUID->"080552b4-bfca-4a0d-b179-fc09bf493266"],
Cell[4380, 130, 516, 9, 34, "Output",ExpressionUUID->"fba7117f-5334-4634-aa2f-cafcef784e07"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[4945, 145, 203, 3, 54, "Subsection",ExpressionUUID->"02f5bb2c-7d54-49e0-b627-e3b9f4266253"],
Cell[5151, 150, 183, 3, 35, "Text",ExpressionUUID->"e7f9862d-fff9-4293-869d-c810840b516c"],
Cell[5337, 155, 1082, 30, 94, "Input",ExpressionUUID->"2d2b6478-57c8-4f25-a20d-9b9a838c44b5"],
Cell[6422, 187, 184, 3, 35, "Text",ExpressionUUID->"c73d6f4e-780a-4890-a2ce-04489b17ae0f"],
Cell[CellGroupData[{
Cell[6631, 194, 1102, 29, 117, "Input",ExpressionUUID->"9c2969b8-1bb2-451f-8e69-b798b4bfe2d7"],
Cell[7736, 225, 675, 15, 53, "Output",ExpressionUUID->"7f0a302d-8ba0-4588-9d81-0eef14a32ef6"],
Cell[8414, 242, 748, 18, 54, "Output",ExpressionUUID->"20e19af2-e9fe-4ff5-98f5-fa5ff34a57f3"],
Cell[9165, 262, 542, 10, 51, "Output",ExpressionUUID->"cf72cc60-0148-4b78-900c-a89914cd4112"]
}, Open  ]],
Cell[9722, 275, 200, 3, 35, "Text",ExpressionUUID->"0470e4f8-f287-4216-9391-abe7c92e80e3"],
Cell[9925, 280, 378, 10, 30, "Input",ExpressionUUID->"05146397-d2db-437d-8e3f-a655f1f73a5a"],
Cell[CellGroupData[{
Cell[10328, 294, 416, 12, 50, "Input",ExpressionUUID->"41110c0c-413e-4d3f-94ce-a533fb779f8e"],
Cell[10747, 308, 556, 14, 50, "Output",ExpressionUUID->"b99d8cb5-c0ca-48d1-9858-aae4d42c6c10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11340, 327, 353, 10, 30, "Input",ExpressionUUID->"b531ec99-76d8-45c6-a769-622b4f3ddee1"],
Cell[11696, 339, 1124, 36, 61, "Output",ExpressionUUID->"a13dd10e-eef7-4551-a770-5a190cd18d2e"]
}, Open  ]],
Cell[12835, 378, 380, 11, 35, "Text",ExpressionUUID->"10bc5a0d-fdc7-4a16-8d6f-49fed1e63d0f"],
Cell[CellGroupData[{
Cell[13240, 393, 2649, 68, 136, "Input",ExpressionUUID->"66be0b2d-956d-4293-bd6b-77cc8df0164e"],
Cell[15892, 463, 18857, 322, 609, "Output",ExpressionUUID->"31ba3185-9a5d-42a5-80c5-86cb235fdb8e"]
}, Open  ]],
Cell[34764, 788, 1098, 33, 73, "Input",ExpressionUUID->"8e7f1e7e-df83-4096-9979-1fcadaeef4d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35899, 826, 162, 3, 54, "Subsection",ExpressionUUID->"a93e5445-327a-4ead-87a0-7e49b300a7c9"],
Cell[36064, 831, 228, 4, 35, "Text",ExpressionUUID->"2dd1429c-8290-489b-9031-151447bfe3ac"],
Cell[CellGroupData[{
Cell[36317, 839, 899, 22, 73, "Input",ExpressionUUID->"b43e2bf5-022d-44b5-b683-9d562e57218a"],
Cell[37219, 863, 910, 16, 34, "Output",ExpressionUUID->"6c355368-4691-448f-8dfd-763a55c3b853"]
}, Open  ]],
Cell[38144, 882, 628, 17, 30, "Input",ExpressionUUID->"a905788d-39d0-41a5-8b97-6348a5b074c3"],
Cell[CellGroupData[{
Cell[38797, 903, 1887, 41, 94, "Input",ExpressionUUID->"97f53363-a5ee-4177-83d4-e0df6465a22b"],
Cell[40687, 946, 11524, 211, 587, "Output",ExpressionUUID->"f07ae401-1bc5-4437-8e5f-868f4461c568"]
}, Open  ]],
Cell[52226, 1160, 571, 16, 30, "Input",ExpressionUUID->"2ce749b0-5de7-4338-b7a6-e747fbd9f972"],
Cell[CellGroupData[{
Cell[52822, 1180, 2195, 50, 136, "Input",ExpressionUUID->"036c8ecc-3ad0-428d-8949-6f6066ce651d"],
Cell[55020, 1232, 14767, 267, 586, "Output",ExpressionUUID->"0e4fc8d4-f257-420b-a6d0-d2be5d3efbd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69824, 1504, 167, 3, 45, "Subsubsection",ExpressionUUID->"ac60f2e6-9f18-4add-a0a9-6ecf2a236ef0"],
Cell[69994, 1509, 155, 3, 35, "Text",ExpressionUUID->"6a9260ad-2a5c-4440-9c4f-c8e07cd3eca1"],
Cell[CellGroupData[{
Cell[70174, 1516, 505, 11, 30, "Input",ExpressionUUID->"c3f80dc2-97c6-4ce2-83b9-9218d35d01b5"],
Cell[70682, 1529, 432, 13, 51, "Output",ExpressionUUID->"299d60a6-10bb-4e0a-b7eb-26b4d292b0b4"]
}, Open  ]],
Cell[71129, 1545, 197, 3, 35, "Text",ExpressionUUID->"e5a848dc-d502-42d1-a206-802d3816bedb"],
Cell[CellGroupData[{
Cell[71351, 1552, 303, 8, 30, "Input",ExpressionUUID->"ea3718ab-023e-4b64-934a-0959c4bf38cf"],
Cell[71657, 1562, 268, 8, 71, "Output",ExpressionUUID->"3cf45ba3-bdc8-4c84-8010-2d06f6441445"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71986, 1577, 161, 3, 54, "Subsection",ExpressionUUID->"848970ad-8464-48b3-96c9-a8d4e2d809cb"],
Cell[72150, 1582, 313, 5, 35, "Text",ExpressionUUID->"ba47c78f-405f-446c-a4ff-26b4f4c61960"],
Cell[CellGroupData[{
Cell[72488, 1591, 2260, 57, 122, "Input",ExpressionUUID->"4c493547-5ca3-4757-9f98-1c7feff8248e"],
Cell[74751, 1650, 1133, 23, 64, "Output",ExpressionUUID->"0963c229-c28d-4918-96dc-13a946a668ee"],
Cell[75887, 1675, 1158, 25, 64, "Output",ExpressionUUID->"05d83222-d83a-4cec-a215-bf99b02aac98"],
Cell[77048, 1702, 1073, 21, 54, "Output",ExpressionUUID->"b27f1b29-b721-494d-9de8-857de2d0f745"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


